A Tale of Two Uplifts: Parisi-Sourlas with Defects

Defects in conformal field theories (CFTs) play a key role in critical phenomena by modifying scaling behaviors and generating new universality classes. We introduce Parisi-Sourlas (PS) supersymmetry in the presence of extended operators and demonstrate that any $p$-dimensional defect in a CFT$_d$ can be uplifted to a defect in a PS-supersymmetric CFT$_{d+2}$. Surprisingly, there are actually two distinct uplifted defects--of dimensions $p$ and $p+2$--which reduce to the original one. We show how this reduction works for correlators with insertions both in the bulk and on the defect. As a byproduct, we find new relations between defect conformal blocks in dimensions $d$ and $d+2$. We further show that the reduction of the $p$-dimensional defect implies and extend a "global symmetry reduction" previously considered in the literature. Finally, we provide various examples of these uplifts, including perturbative computations in epsilon expansion of the uplift of the Ising magnetic line defect, as well as exact computations of observables in the four-dimensional uplift of minimal models with boundaries.

==> anc/BB.txt <==
DT[11] = 
  f[u, v]*(p - \[CapitalDelta][1])*\[CapitalDelta][1] + 
   v*(-1 + p - 2*\[CapitalDelta][1])*
    Derivative[0, 1][f][u, v] - (-1 + v^2)*
    Derivative[0, 2][f][u, v] + (1 + p)*u*
    Derivative[1, 0][f][u, v] + 
       (-1 + u^2)*Derivative[2, 0][f][u, v]; 
DT[22] = 
  f[u, v]*(p - \[CapitalDelta][2])*\[CapitalDelta][2] + 
   v*(-1 + p - 2*\[CapitalDelta][2])*
    Derivative[0, 1][f][u, v] - (-1 + v^2)*
    Derivative[0, 2][f][u, v] + (1 + p)*u*
    Derivative[1, 0][f][u, v] + 
       (-1 + u^2)*Derivative[2, 0][f][u, v]; 
DT[1,2] = -Derivative[0, 1][f][u, v]
DT[11,22] = 
  f[u, v]*(p - \[CapitalDelta][1])*\[CapitalDelta][
     1]*(p - \[CapitalDelta][2])*\[CapitalDelta][2] + 
   v*(-1 + p - \[CapitalDelta][1] - \[CapitalDelta][
       2])*(\[CapitalDelta][
        1]*(-1 + p - 2*\[CapitalDelta][2]) + (-1 + 
         p)*(1 + \[CapitalDelta][2]))*Derivative[0, 1][f][u, v] + 
       (-4 + 4*p - p^2 + 2*q - 2*p*q - 
      q^2 + (7 + (-6 + p)*p)*
       v^2 + (-1 + v^2)*\[CapitalDelta][1]^2 + \[CapitalDelta][
        2]*(-4 + 3*p + 2*q - 
         3*(-2 + p)*v^2 + (-1 + v^2)*\[CapitalDelta][2]) + 
            \[CapitalDelta][
        1]*(-4 + 3*p + 2*q - 3*(-2 + p)*v^2 + 
         4*(-1 + v^2)*\[CapitalDelta][2]))*
    Derivative[0, 2][f][u, v] - 
   2*v*(-1 + v^2)*(-3 + p - \[CapitalDelta][1] - \[CapitalDelta][2])*
    Derivative[0, 3][f][u, v] + 
       (-1 + v^2)^2*Derivative[0, 4][f][u, v] + (1 + p)*
    u*(1 - \[CapitalDelta][1]^2 - \[CapitalDelta][2]^2 + 
      p*(1 + \[CapitalDelta][1] + \[CapitalDelta][2]))*
    Derivative[1, 0][f][u, v] + 
       2*(1 + p)*u*
    v*(-1 + p - \[CapitalDelta][1] - \[CapitalDelta][2])*
    Derivative[1, 1][f][u, v] - 
   2*(1 + p)*u*(-1 + v^2)*Derivative[1, 2][f][u, v] + 
       (-2*(2 + p) + (7 + p*(6 + p))*
       u^2 + (-1 + u)*(1 + 
         u)*(p*\[CapitalDelta][1] - \[CapitalDelta][
           1]^2 + (p - \[CapitalDelta][2])*\[CapitalDelta][2]))*
    Derivative[2, 0][f][u, v] + 
       2*(-1 + u^2)*
    v*(-1 + p - \[CapitalDelta][1] - \[CapitalDelta][2])*
    Derivative[2, 1][f][u, v] - 
   2*(-1 + u^2)*(-1 + v^2)*Derivative[2, 2][f][u, v] + 
   2*(3 + p)*u*(-1 + u^2)*Derivative[3, 0][f][u, v] + 
       (-1 + u^2)^2*Derivative[4, 0][f][u, v]; 
DP[11] = 
  f[u, v]*\[CapitalDelta][1]*(2 - q + \[CapitalDelta][1]) + (v - q*v)*
    Derivative[0, 1][f][u, v] - (-1 + v^2)*
    Derivative[0, 2][f][u, v] + 
   u*(3 - q + 2*\[CapitalDelta][1])*Derivative[1, 0][f][u, v] + 
       (-1 + u^2)*Derivative[2, 0][f][u, v]; 
DP[22] = 
  f[u, v]*\[CapitalDelta][2]*(2 - q + \[CapitalDelta][2]) + (v - q*v)*
    Derivative[0, 1][f][u, v] - (-1 + v^2)*
    Derivative[0, 2][f][u, v] + 
   u*(3 - q + 2*\[CapitalDelta][2])*Derivative[1, 0][f][u, v] + 
       (-1 + u^2)*Derivative[2, 0][f][u, v]; 
DP[1, 2] = Derivative[1, 0][f][u, v]
DP[11,22] = 
  f[u, v]*(-2 + q - \[CapitalDelta][1])*\[CapitalDelta][
     1]*(-2 + q - \[CapitalDelta][2])*\[CapitalDelta][2] + (-1 + q)*
    v*((-\[CapitalDelta][1])*(2 + \[CapitalDelta][
          1]) - (1 + \[CapitalDelta][2])^2 + 
      q*(1 + \[CapitalDelta][1] + \[CapitalDelta][2]))*
    Derivative[0, 1][f][u, v] + 
       (-2*q + (-1 + q*(2 + q))*
       v^2 + (-2 + q)*(-1 + v^2)*\[CapitalDelta][
        1] - (-1 + v^2)*\[CapitalDelta][1]^2 + (-1 + v^2)*(-2 + 
         q - \[CapitalDelta][2])*\[CapitalDelta][2])*
    Derivative[0, 2][f][u, v] + 
       2*(1 + q)*v*(-1 + v^2)*
    Derivative[0, 3][f][u, v] + (-1 + v^2)^2*
    Derivative[0, 4][f][u, v] + 
   u*(-3 + q - \[CapitalDelta][1] - \[CapitalDelta][
       2])*(\[CapitalDelta][
        1]*(-3 + q - 2*\[CapitalDelta][2]) + (-3 + 
         q)*(1 + \[CapitalDelta][2]))*
         Derivative[1, 0][f][u, v] + 
   2*(-1 + q)*u*v*(-3 + q - \[CapitalDelta][1] - \[CapitalDelta][2])*
    Derivative[1, 1][f][u, v] + 
   2*u*(-1 + v^2)*(-3 + q - \[CapitalDelta][1] - \[CapitalDelta][2])*
    Derivative[1, 2][f][u, v] + 
       (-8 - p^2 - 2*p*(-1 + q) + 4*q - 
      q^2 + (23 + (-10 + q)*q)*
       u^2 + (-1 + u^2)*\[CapitalDelta][1]^2 + \[CapitalDelta][
        2]*(-6 + 2*p + 3*q - 
         3*(-4 + q)*u^2 + (-1 + u^2)*\[CapitalDelta][2]) + 
            \[CapitalDelta][
        1]*(-6 + 2*p + 3*q - 3*(-4 + q)*u^2 + 
         4*(-1 + u^2)*\[CapitalDelta][2]))*
    Derivative[2, 0][f][u, v] - 
   2*(-1 + q)*(-1 + u^2)*v*Derivative[2, 1][f][u, v] - 
       2*(-1 + u^2)*(-1 + v^2)*Derivative[2, 2][f][u, v] - 
   2*u*(-1 + u^2)*(-5 + q - \[CapitalDelta][1] - \[CapitalDelta][2])*
    Derivative[3, 0][f][u, v] + (-1 + u^2)^2*
    Derivative[4, 0][f][u, v]; 
cs[P, bulk][0, 0] = {a[1] -> 1, 
   a[2] -> (l*(-3 + l + q))/((-4 + 2*l + p + q)*(-2 + 2*l + p + q)), 
       a[
     3] -> -(((-2 + 
           q - \[CapitalDelta])*(-1 + \[CapitalDelta])*(l + \
\[CapitalDelta] + \[CapitalDelta][1] - \[CapitalDelta][
            2])*(l + \[CapitalDelta] - \[CapitalDelta][
            1] + \[CapitalDelta][2]))/(4*(-2 + p + q - 
           2*\[CapitalDelta])*(p + q - 2*\[CapitalDelta])*(-1 + 
           l + \[CapitalDelta])*(1 + l + \[CapitalDelta]))), 
       a[
     4] -> -((l*(-3 + l + q)*(-2 + 
           q - \[CapitalDelta])*(-1 + \[CapitalDelta])*(-2 + l + p + 
           q - \[CapitalDelta] + \[CapitalDelta][1] - \[CapitalDelta][
            2])*(-2 + l + p + 
           q - \[CapitalDelta] - \[CapitalDelta][1] + \[CapitalDelta][
            2]))/
              (4*(-4 + 2*l + p + q)*(-2 + 2*l + p + q)*(-2 + p + q - 
           2*\[CapitalDelta])*(p + q - 2*\[CapitalDelta])*(-3 + l + 
           p + q - \[CapitalDelta])*(-1 + l + p + 
           q - \[CapitalDelta])))}; 
cs[P, bulk][
   11] = {a[
     1] -> (-(1/4))*(l + \[CapitalDelta] + \[CapitalDelta][
        1] - \[CapitalDelta][
        2])*(l - \[CapitalDelta] + \[CapitalDelta][
        1] + \[CapitalDelta][2]), 
       a[
     2] -> -((l*(-3 + l + q)*(-2 + l + p + 
           q + \[CapitalDelta] - \[CapitalDelta][1] - \[CapitalDelta][
            2])*(-2 + l + p + 
           q - \[CapitalDelta] - \[CapitalDelta][1] + \[CapitalDelta][
            2]))/(4*(-4 + 2*l + p + q)*(-2 + 2*l + p + q))), 
       a[
     3] -> ((-1 + \[CapitalDelta])*(2 - 
         q + \[CapitalDelta])*(l + \[CapitalDelta] + \[CapitalDelta][
          1] - \[CapitalDelta][2])*(2 + 
         l + \[CapitalDelta] + \[CapitalDelta][1] - \[CapitalDelta][
          2])*(2 - l - p - 
         q + \[CapitalDelta] + \[CapitalDelta][1] - \[CapitalDelta][
          2])*(l - p - 
         q + \[CapitalDelta] + \[CapitalDelta][1] + \[CapitalDelta][
          2]))/
           (16*(-1 + l + \[CapitalDelta])*(1 + 
         l + \[CapitalDelta])*(-p - q + 2*\[CapitalDelta])*(2 - p - 
         q + 2*\[CapitalDelta])), 
       a[
     4] -> (l*(-3 + l + q)*(-2 + 
         q - \[CapitalDelta])*(-1 + \[CapitalDelta])*(-2 + l + 2*p + 
         2*q - \[CapitalDelta] - \[CapitalDelta][1] - \[CapitalDelta][
          2])*(l + \[CapitalDelta] + \[CapitalDelta][
          1] - \[CapitalDelta][2])*(-4 + l + p + 
         q - \[CapitalDelta] - \[CapitalDelta][1] + \[CapitalDelta][
          2])*
              (-2 + l + p + 
         q - \[CapitalDelta] - \[CapitalDelta][1] + \[CapitalDelta][
          2]))/(16*(-4 + 2*l + p + q)*(-2 + 2*l + p + q)*(-2 + p + 
         q - 2*\[CapitalDelta])*(p + q - 2*\[CapitalDelta])*(-3 + l + 
         p + q - \[CapitalDelta])*(-1 + l + p + 
         q - \[CapitalDelta]))}; 
cs[P, bulk][1, 
   2] = {a[1] -> (1/
       4)*(-l + \[CapitalDelta] - \[CapitalDelta][
        1] - \[CapitalDelta][2]), 
   a[2] -> (l*(-3 + l + q)*(-2 + l + p + 
         q + \[CapitalDelta] - \[CapitalDelta][1] - \[CapitalDelta][
          2]))/(4*(-4 + 2*l + p + q)*(-2 + 2*l + p + q)), 
       a[
     3] -> -(((-2 + q - \[CapitalDelta])*(-1 + \[CapitalDelta])*(-l + 
           p + q - \[CapitalDelta] - \[CapitalDelta][
            1] - \[CapitalDelta][
            2])*(l + \[CapitalDelta] + \[CapitalDelta][
            1] - \[CapitalDelta][
            2])*(l + \[CapitalDelta] - \[CapitalDelta][
            1] + \[CapitalDelta][2]))/
              (16*(-2 + p + q - 2*\[CapitalDelta])*(p + q - 
           2*\[CapitalDelta])*(-1 + l + \[CapitalDelta])*(1 + 
           l + \[CapitalDelta]))), 
       a[
     4] -> -((l*(-3 + l + q)*(-2 + 
           q - \[CapitalDelta])*(-1 + \[CapitalDelta])*(-2 + l + 
           2*p + 2*q - \[CapitalDelta] - \[CapitalDelta][
            1] - \[CapitalDelta][2])*(-2 + l + p + 
           q - \[CapitalDelta] + \[CapitalDelta][1] - \[CapitalDelta][
            2])*(-2 + l + p + 
           q - \[CapitalDelta] - \[CapitalDelta][1] + \[CapitalDelta][
            2]))/
              (16*(-4 + 2*l + p + q)*(-2 + 2*l + p + q)*(-2 + p + q - 
           2*\[CapitalDelta])*(p + q - 2*\[CapitalDelta])*(-3 + l + 
           p + q - \[CapitalDelta])*(-1 + l + p + 
           q - \[CapitalDelta])))}; 
cs[P, bulk][
   22] = {a[
     1] -> (-(1/4))*(l + \[CapitalDelta] - \[CapitalDelta][
        1] + \[CapitalDelta][
        2])*(l - \[CapitalDelta] + \[CapitalDelta][
        1] + \[CapitalDelta][2]), 
       a[
     2] -> -((l*(-3 + l + q)*(-2 + l + p + 
           q + \[CapitalDelta] - \[CapitalDelta][1] - \[CapitalDelta][
            2])*(-2 + l + p + 
           q - \[CapitalDelta] + \[CapitalDelta][1] - \[CapitalDelta][
            2]))/(4*(-4 + 2*l + p + q)*(-2 + 2*l + p + q))), 
       a[
     3] -> ((-1 + \[CapitalDelta])*(2 - 
         q + \[CapitalDelta])*(l + \[CapitalDelta] - \[CapitalDelta][
          1] + \[CapitalDelta][2])*(2 + 
         l + \[CapitalDelta] - \[CapitalDelta][1] + \[CapitalDelta][
          2])*(2 - l - p - 
         q + \[CapitalDelta] - \[CapitalDelta][1] + \[CapitalDelta][
          2])*(l - p - 
         q + \[CapitalDelta] + \[CapitalDelta][1] + \[CapitalDelta][
          2]))/
           (16*(-1 + l + \[CapitalDelta])*(1 + 
         l + \[CapitalDelta])*(-p - q + 2*\[CapitalDelta])*(2 - p - 
         q + 2*\[CapitalDelta])), 
       a[
     4] -> (l*(-3 + l + q)*(-2 + 
         q - \[CapitalDelta])*(-1 + \[CapitalDelta])*(-2 + l + 2*p + 
         2*q - \[CapitalDelta] - \[CapitalDelta][1] - \[CapitalDelta][
          2])*(-4 + l + p + 
         q - \[CapitalDelta] + \[CapitalDelta][1] - \[CapitalDelta][
          2])*(-2 + l + p + 
         q - \[CapitalDelta] + \[CapitalDelta][1] - \[CapitalDelta][
          2])*
              (l + \[CapitalDelta] - \[CapitalDelta][
          1] + \[CapitalDelta][2]))/(16*(-4 + 2*l + p + q)*(-2 + 
         2*l + p + q)*(-2 + p + q - 2*\[CapitalDelta])*(p + q - 
         2*\[CapitalDelta])*(-3 + l + p + q - \[CapitalDelta])*(-1 + 
         l + p + q - \[CapitalDelta]))}; 
cs[P, bulk][11, 
   22] = {a[
     1] -> (-(1/16))*(-l + p + 
       q - \[CapitalDelta] - \[CapitalDelta][1] - \[CapitalDelta][
        2])*(-l - 
       2 + \[CapitalDelta] - \[CapitalDelta][1] - \[CapitalDelta][
        2])*(-l + \[CapitalDelta] - \[CapitalDelta][
        1] - \[CapitalDelta][2])*(l - 2 + p + 
       q + \[CapitalDelta] - \[CapitalDelta][1] - \[CapitalDelta][2]), 
       a[
     2] -> -((l*(l - 3 + q)*(l - 2 + 2*p + 
           2*q - \[CapitalDelta] - \[CapitalDelta][
            1] - \[CapitalDelta][
            2])*(-l + \[CapitalDelta] - \[CapitalDelta][
            1] - \[CapitalDelta][2])*(l - 4 + p + 
           q + \[CapitalDelta] - \[CapitalDelta][1] - \[CapitalDelta][
            2])*(l - 2 + p + 
           q + \[CapitalDelta] - \[CapitalDelta][1] - \[CapitalDelta][
            2]))/
              (16*(2*l - 4 + p + q)*(2*l - 2 + p + q))), 
   a[3] -> ((-2 + q - \[CapitalDelta])*(-1 + \[CapitalDelta])*(-l - 
         2 + p + q - \[CapitalDelta] - \[CapitalDelta][
          1] - \[CapitalDelta][2])*(-l + p + 
         q - \[CapitalDelta] - \[CapitalDelta][1] - \[CapitalDelta][
          2])*
              (l - 2 + 2*p + 
         2*q - \[CapitalDelta] - \[CapitalDelta][1] - \[CapitalDelta][
          2])*(-l + \[CapitalDelta] - \[CapitalDelta][
          1] - \[CapitalDelta][
          2])*(l + \[CapitalDelta] + \[CapitalDelta][
          1] - \[CapitalDelta][
          2])*(l + \[CapitalDelta] - \[CapitalDelta][
          1] + \[CapitalDelta][2]))/
           (64*(p + q - 2*\[CapitalDelta])*(l - 
         1 + \[CapitalDelta])*(l + 1 + \[CapitalDelta])*(p + q - 
         2*(1 + \[CapitalDelta]))), 
       a[4] -> 
    l*(((l - 3 + q)*(-2 + 
           q - \[CapitalDelta])*(-1 + \[CapitalDelta])*(-l + p + 
           q - \[CapitalDelta] - \[CapitalDelta][1] - \[CapitalDelta][
            2])*((Plus[l]) - 4 + 2*p + 
           2*q - \[CapitalDelta] - \[CapitalDelta][
            1] - \[CapitalDelta][2])*(l - 2 + 2*p + 
           2*q - \[CapitalDelta] - \[CapitalDelta][
            1] - \[CapitalDelta][2])*
                 (l - 2 + p + 
           q + \[CapitalDelta] - \[CapitalDelta][1] - \[CapitalDelta][
            2])*(l - 2 + p + 
           q - \[CapitalDelta] + \[CapitalDelta][1] - \[CapitalDelta][
            2])*(l - 2 + p + 
           q - \[CapitalDelta] - \[CapitalDelta][1] + \[CapitalDelta][
            2]))/(64*(2*l - 4 + p + q)*(2*l - 2 + p + q)*(p + q - 
           2*\[CapitalDelta])*
                 (l - 3 + p + q - \[CapitalDelta])*(l - 1 + p + 
           q - \[CapitalDelta])*(p + q - 
           2*(1 + \[CapitalDelta]))))}; 
cs[T, bulk][1, 
   2] = {a[1] -> (1/
       4)*(-l + \[CapitalDelta] - \[CapitalDelta][
        1] - \[CapitalDelta][2]), 
   a[2] -> -((l*(l - 1 + p)*(l - 2 + p + 
           q + \[CapitalDelta] - \[CapitalDelta][1] - \[CapitalDelta][
            2]))/(4*(2*l - 4 + p + q)*(2*l - 2 + p + q))), 
       a[
     3] -> ((-1 + \[CapitalDelta])*(-p + \[CapitalDelta])*(l + \
\[CapitalDelta] + \[CapitalDelta][1] - \[CapitalDelta][
          2])*(l + \[CapitalDelta] - \[CapitalDelta][
          1] + \[CapitalDelta][2])*(l - p - 
         q + \[CapitalDelta] + \[CapitalDelta][1] + \[CapitalDelta][
          2]))/(16*(l - 1 + \[CapitalDelta])*(l + 
         1 + \[CapitalDelta])*(-p - q + 2*\[CapitalDelta])*
              (2 - p - q + 2*\[CapitalDelta])), 
   a[4] -> (-(l/
         8))*(((l - 1 + 
           p)*(p - \[CapitalDelta])*(-1 + \[CapitalDelta])*(l - 2 + 
           2*p + 2*q - \[CapitalDelta] - \[CapitalDelta][
            1] - \[CapitalDelta][2])*(l - 2 + p + 
           q - \[CapitalDelta] + \[CapitalDelta][1] - \[CapitalDelta][
            2])*
                 (l - 2 + p + 
           q - \[CapitalDelta] - \[CapitalDelta][1] + \[CapitalDelta][
            2]))/(2*(2*l - 4 + p + q)*(2*l - 2 + p + q)*(-2 + p + q - 
           2*\[CapitalDelta])*(p + q - 2*\[CapitalDelta])*(l - 3 + 
           p + q - \[CapitalDelta])*(l - 1 + p + 
           q - \[CapitalDelta])))}; 
cs[T, bulk][0, 0] = {a[1] -> 1, 
   a[2] -> -((l*(-1 + l + p))/((-4 + 2*l + p + q)*(-2 + 2*l + p + 
           q))), 
       a[
     3] -> -(((-1 + \[CapitalDelta])*(-p + \[CapitalDelta])*(l + \
\[CapitalDelta] + \[CapitalDelta][1] - \[CapitalDelta][
            2])*(l + \[CapitalDelta] - \[CapitalDelta][
            1] + \[CapitalDelta][2]))/(4*(-1 + 
           l + \[CapitalDelta])*(1 + l + \[CapitalDelta])*(-p - q + 
           2*\[CapitalDelta])*(2 - p - q + 2*\[CapitalDelta]))), 
       a[
     4] -> -((l*(-1 + l + 
           p)*(p - \[CapitalDelta])*(-1 + \[CapitalDelta])*(-2 + l + 
           p + q - \[CapitalDelta] + \[CapitalDelta][
            1] - \[CapitalDelta][2])*(-2 + l + p + 
           q - \[CapitalDelta] - \[CapitalDelta][1] + \[CapitalDelta][
            2]))/
              (4*(-4 + 2*l + p + q)*(-2 + 2*l + p + q)*(-2 + p + q - 
           2*\[CapitalDelta])*(p + q - 2*\[CapitalDelta])*(-3 + l + 
           p + q - \[CapitalDelta])*(-1 + l + p + 
           q - \[CapitalDelta])))}; 
cs[T, bulk][
   11] = {a[
     1] -> (1/
       4)*(-(l + \[CapitalDelta][
            1])^2 + (\[CapitalDelta] - \[CapitalDelta][2])^2), 
   a[2] -> (l*(-1 + l + p)*(-2 + l + p + 
         q + \[CapitalDelta] - \[CapitalDelta][1] - \[CapitalDelta][
          2])*(-2 + l + p + 
         q - \[CapitalDelta] - \[CapitalDelta][1] + \[CapitalDelta][
          2]))/
           (4*(-4 + 2*l + p + q)*(-2 + 2*l + p + q)), 
   a[3] -> ((p - \[CapitalDelta])*(-1 + \[CapitalDelta])*(-l + p + 
         q - \[CapitalDelta] - \[CapitalDelta][1] - \[CapitalDelta][
          2])*(l + \[CapitalDelta] + \[CapitalDelta][
          1] - \[CapitalDelta][2])*(2 + 
         l + \[CapitalDelta] + \[CapitalDelta][1] - \[CapitalDelta][
          2])*
              (-2 + l + p + 
         q - \[CapitalDelta] - \[CapitalDelta][1] + \[CapitalDelta][
          2]))/(16*(p + q - 2*\[CapitalDelta])*(-1 + 
         l + \[CapitalDelta])*(1 + l + \[CapitalDelta])*(p + q - 
         2*(1 + \[CapitalDelta]))), 
       a[
     4] -> (l*(-1 + l + 
         p)*(p - \[CapitalDelta])*(-1 + \[CapitalDelta])*(-2 + l + 
         2*p + 2*q - \[CapitalDelta] - \[CapitalDelta][
          1] - \[CapitalDelta][
          2])*(l + \[CapitalDelta] + \[CapitalDelta][
          1] - \[CapitalDelta][2])*(-4 + l + p + 
         q - \[CapitalDelta] - \[CapitalDelta][1] + \[CapitalDelta][
          2])*
              (-2 + l + p + 
         q - \[CapitalDelta] - \[CapitalDelta][1] + \[CapitalDelta][
          2]))/(16*(-4 + 2*l + p + q)*(-2 + 2*l + p + q)*(p + q - 
         2*\[CapitalDelta])*(-3 + l + p + q - \[CapitalDelta])*(-1 + 
         l + p + q - \[CapitalDelta])*(p + q - 
         2*(1 + \[CapitalDelta])))}; 
cs[T, bulk][
   22] = {a[
     1] -> (1/
       4)*((\[CapitalDelta] - \[CapitalDelta][
           1])^2 - (l + \[CapitalDelta][2])^2), 
   a[2] -> (l*(l - 1 + p)*(l - 2 + p + 
         q + \[CapitalDelta] - \[CapitalDelta][1] - \[CapitalDelta][
          2])*(l - 2 + p + 
         q - \[CapitalDelta] + \[CapitalDelta][1] - \[CapitalDelta][
          2]))/
           (4*(2*l - 4 + p + q)*(2*l - 2 + p + q)), 
   a[3] -> ((p - \[CapitalDelta])*(-1 + \[CapitalDelta])*(-l + p + 
         q - \[CapitalDelta] - \[CapitalDelta][1] - \[CapitalDelta][
          2])*(l - 2 + p + 
         q - \[CapitalDelta] + \[CapitalDelta][1] - \[CapitalDelta][
          2])*(l + \[CapitalDelta] - \[CapitalDelta][
          1] + \[CapitalDelta][2])*
              (l + 
         2 + \[CapitalDelta] - \[CapitalDelta][1] + \[CapitalDelta][
          2]))/(16*(p + q - 2*\[CapitalDelta])*(l - 
         1 + \[CapitalDelta])*(l + 1 + \[CapitalDelta])*(p + q - 
         2*(1 + \[CapitalDelta]))), 
       a[
     4] -> (l*(l - 1 + 
         p)*(p - \[CapitalDelta])*(-1 + \[CapitalDelta])*(l - 2 + 
         2*p + 2*q - \[CapitalDelta] - \[CapitalDelta][
          1] - \[CapitalDelta][2])*(l - 4 + p + 
         q - \[CapitalDelta] + \[CapitalDelta][1] - \[CapitalDelta][
          2])*(l - 2 + p + 
         q - \[CapitalDelta] + \[CapitalDelta][1] - \[CapitalDelta][
          2])*
              (l + \[CapitalDelta] - \[CapitalDelta][
          1] + \[CapitalDelta][2]))/(16*(2*l - 4 + p + q)*(2*l - 2 + 
         p + q)*(p + q - 2*\[CapitalDelta])*(l - 3 + p + 
         q - \[CapitalDelta])*(l - 1 + p + q - \[CapitalDelta])*(p + 
         q - 2*(1 + \[CapitalDelta])))}; 
cs[T, bulk][11, 
   22] = {a[
     1] -> (-(1/16))*(-l + p + 
       q - \[CapitalDelta] - \[CapitalDelta][1] - \[CapitalDelta][
        2])*(-2 - 
       l + \[CapitalDelta] - \[CapitalDelta][1] - \[CapitalDelta][
        2])*(-l + \[CapitalDelta] - \[CapitalDelta][
        1] - \[CapitalDelta][2])*(-2 + l + p + 
       q + \[CapitalDelta] - \[CapitalDelta][1] - \[CapitalDelta][2]), 
       a[
     2] -> -((l*(-1 + l + p)*(-2 + l + 2*p + 
           2*q - \[CapitalDelta] - \[CapitalDelta][
            1] - \[CapitalDelta][2])*(-4 + l + p + 
           q + \[CapitalDelta] - \[CapitalDelta][1] - \[CapitalDelta][
            2])*(-2 + l + p + 
           q + \[CapitalDelta] - \[CapitalDelta][1] - \[CapitalDelta][
            2])*(l - \[CapitalDelta] + \[CapitalDelta][
            1] + \[CapitalDelta][2]))/
              (16*(-4 + 2*l + p + q)*(-2 + 2*l + p + q))), 
   a[3] -> -(((p - \[CapitalDelta])*(-1 + \[CapitalDelta])*(-l - 2 + 
           p + q - \[CapitalDelta] - \[CapitalDelta][
            1] - \[CapitalDelta][2])*(-l + p + 
           q - \[CapitalDelta] - \[CapitalDelta][1] - \[CapitalDelta][
            2])*
                 (l - 2 + 2*p + 
           2*q - \[CapitalDelta] - \[CapitalDelta][
            1] - \[CapitalDelta][
            2])*(-l + \[CapitalDelta] - \[CapitalDelta][
            1] - \[CapitalDelta][
            2])*(l + \[CapitalDelta] + \[CapitalDelta][
            1] - \[CapitalDelta][
            2])*(l + \[CapitalDelta] - \[CapitalDelta][
            1] + \[CapitalDelta][2]))/
              (64*(-2 + p + q - 2*\[CapitalDelta])*(p + q - 
           2*\[CapitalDelta])*(l - 1 + \[CapitalDelta])*(l + 
           1 + \[CapitalDelta]))), 
       a[
     4] -> (l/
       4)*(((l - 1 + 
           p)*(p - \[CapitalDelta])*(-1 + \[CapitalDelta])*(-l + p + 
           q - \[CapitalDelta] - \[CapitalDelta][1] - \[CapitalDelta][
            2])*(-4 + l + 2*p + 
           2*q - \[CapitalDelta] - \[CapitalDelta][
            1] - \[CapitalDelta][2])*(l - 2 + 2*p + 
           2*q - \[CapitalDelta] - \[CapitalDelta][
            1] - \[CapitalDelta][2])*
                 (l - 2 + p + 
           q + \[CapitalDelta] - \[CapitalDelta][1] - \[CapitalDelta][
            2])*(l - 2 + p + 
           q - \[CapitalDelta] + \[CapitalDelta][1] - \[CapitalDelta][
            2])*(l - 2 + p + 
           q - \[CapitalDelta] - \[CapitalDelta][1] + \[CapitalDelta][
            2]))/(16*(2*l - 4 + p + q)*(2*l - 2 + p + q)*
                 (-2 + p + q - 2*\[CapitalDelta])*(p + q - 
           2*\[CapitalDelta])*(l - 3 + p + q - \[CapitalDelta])*(l - 
           1 + p + q - \[CapitalDelta])))}; 
cs[P, def][1, 2] = {a[1] -> -\[CapitalDelta]h}; 
cs[P, def][0, 0] = {a[1] -> 1, 
   a[2] -> -((\[CapitalDelta]h*(1 + \[CapitalDelta]h))/((p - 
           2*\[CapitalDelta]h)*(p - 2*(1 + \[CapitalDelta]h))))}; 
cs[P, def][
   11] = {a[
     1] -> -((-2 + q + 
         s + \[CapitalDelta]h - \[CapitalDelta][
          1])*(s - \[CapitalDelta]h + \[CapitalDelta][1])), 
       a[
     2] -> -((\[CapitalDelta]h*(1 + \[CapitalDelta]h)*(2 - p - q - 
           s + \[CapitalDelta]h + \[CapitalDelta][1])*(-p + 
           s + \[CapitalDelta]h + \[CapitalDelta][1]))/((p - 
           2*\[CapitalDelta]h)*(p - 2*(1 + \[CapitalDelta]h))))}; 
cs[P, def][
   22] = {a[
     1] -> -((-2 + q + 
         s + \[CapitalDelta]h - \[CapitalDelta][
          2])*(s - \[CapitalDelta]h + \[CapitalDelta][2])), 
       a[
     2] -> -((\[CapitalDelta]h*(1 + \[CapitalDelta]h)*(2 - p - q - 
           s + \[CapitalDelta]h + \[CapitalDelta][2])*(-p + 
           s + \[CapitalDelta]h + \[CapitalDelta][2]))/((p - 
           2*\[CapitalDelta]h)*(p - 2*(1 + \[CapitalDelta]h))))}; 
cs[P, def][11, 
   22] = {a[
     1] -> (-2 + q + 
       s + \[CapitalDelta]h - \[CapitalDelta][
        1])*(s - \[CapitalDelta]h + \[CapitalDelta][1])*(-2 + q + 
       s + \[CapitalDelta]h - \[CapitalDelta][
        2])*(s - \[CapitalDelta]h + \[CapitalDelta][2]), 
       a[
     2] -> -((\[CapitalDelta]h*(1 + \[CapitalDelta]h)*(2 - p - q - 
           s + \[CapitalDelta]h + \[CapitalDelta][1])*(-p + 
           s + \[CapitalDelta]h + \[CapitalDelta][1])*(2 - p - q - 
           s + \[CapitalDelta]h + \[CapitalDelta][2])*(-p + 
           s + \[CapitalDelta]h + \[CapitalDelta][2]))/((p - 
           2*\[CapitalDelta]h)*(p - 2*(1 + \[CapitalDelta]h))))}; 
cs[T, def][1, 2] = {a[1] -> -s}; 
cs[T, def][0, 0] = {a[1] -> 1, 
   a[2] -> -(((-1 + s)*s)/((-4 + q + 2*s)*(-2 + q + 2*s)))}; 
cs[T, def][
   11] = {a[
     1] -> (p - 
       s - \[CapitalDelta]h - \[CapitalDelta][
        1])*(s - \[CapitalDelta]h + \[CapitalDelta][1]), 
   a[2] -> ((-1 + s)*
       s*(-2 + p + q + 
         s - \[CapitalDelta]h - \[CapitalDelta][1])*(-2 + q + 
         s + \[CapitalDelta]h - \[CapitalDelta][1]))/
           ((-4 + q + 2*s)*(-2 + q + 2*s))}; 
cs[T, def][
   22] = {a[
     1] -> (p - 
       s - \[CapitalDelta]h - \[CapitalDelta][
        2])*(s - \[CapitalDelta]h + \[CapitalDelta][2]), 
   a[2] -> ((-1 + s)*
       s*(-2 + p + q + 
         s - \[CapitalDelta]h - \[CapitalDelta][2])*(-2 + q + 
         s + \[CapitalDelta]h - \[CapitalDelta][2]))/
           ((-4 + q + 2*s)*(-2 + q + 2*s))}; 
cs[T, def][11, 
   22] = {a[
     1] -> (p - 
       s - \[CapitalDelta]h - \[CapitalDelta][
        1])*(s - \[CapitalDelta]h + \[CapitalDelta][1])*(p - 
       s - \[CapitalDelta]h - \[CapitalDelta][
        2])*(s - \[CapitalDelta]h + \[CapitalDelta][2]), 
       a[
     2] -> -(((-1 + s)*
         s*(-2 + p + q + 
           s - \[CapitalDelta]h - \[CapitalDelta][1])*(-2 + q + 
           s + \[CapitalDelta]h - \[CapitalDelta][1])*(-2 + p + q + 
           s - \[CapitalDelta]h - \[CapitalDelta][2])*(-2 + q + 
           s + \[CapitalDelta]h - \[CapitalDelta][2]))/((-4 + q + 
           2*s)*(-2 + q + 2*s)))}; 
\[CapitalSigma]P[1, 
   2] = {\[CapitalDelta][1] -> \[CapitalDelta][1] + 
     1, \[CapitalDelta][2] -> \[CapitalDelta][2] + 1}; 
\[CapitalSigma]P[0, 0] = {}; 
\[CapitalSigma]P[11] = {\[CapitalDelta][1] -> \[CapitalDelta][1] + 2}; 
\[CapitalSigma]P[22] = {\[CapitalDelta][2] -> \[CapitalDelta][2] + 2}; 
\[CapitalSigma]P[11, 
   22] = {\[CapitalDelta][1] -> \[CapitalDelta][1] + 
     2, \[CapitalDelta][2] -> \[CapitalDelta][2] + 2}; 

==> anc/BB_check.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     85614,       2309]
NotebookOptionsPosition[     78834,       2192]
NotebookOutlinePosition[     79228,       2208]
CellTagsIndexPosition[     79185,       2205]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["This file checks relations for Bulk-Bulk two point function", "Title",
 CellChangeTimes->{{3.964889377072633*^9, 
  3.964889399925529*^9}},ExpressionUUID->"4fe3043d-5b69-4415-9dd5-\
ce2fe8d64e11"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Get", "[", "\"\<BB.txt\>\"", "]"}]}], "Input",
 CellChangeTimes->{{3.964776051733652*^9, 3.964776059884245*^9}, {
   3.964871488873694*^9, 3.964871491311224*^9}, 3.964888918287631*^9},
 CellLabel->
  "In[271]:=",ExpressionUUID->"dc99d4ec-72b0-45e3-8bcd-a8ba5221c641"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(", 
    StyleBox["*",
     FontSize->16,
     FontColor->RGBColor[1, 0.5, 0.5]]}]], 
  StyleBox["\[IndentingNewLine]",
   FontSize->16,
   FontColor->RGBColor[1, 0.5, 0.5]], 
  StyleBox[
   RowBox[{
    RowBox[{"===", "===", "===", "===", "===", "===", "===", "===", "===", 
     RowBox[{"Instructions", "/", "Notes"}], "===", "===", "===", "===", "===",
      "===", "===", "===", "===", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"[", "ii", "]"}]}], "\[TildeFullEqual]", 
      RowBox[{
       RowBox[{"[", 
        RowBox[{
         RowBox[{"\\", "bf"}], 
         RowBox[{"{", "i", "}"}]}], "]"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"notation", " ", "from", " ", "the", " ", "paper"}], ")"}], 
        ".", 
        RowBox[{"-", 
         RowBox[{"For", "[", 
          RowBox[{"1", ",", " ", 
           RowBox[{
            RowBox[{"\\", "bar"}], 
            RowBox[{"{", "2", "}"}]}]}], "]"}]}]}]}]}]}], ",", 
    RowBox[{
     RowBox[{
     "we", " ", "omit", " ", "the", " ", "bar", " ", "in", " ", "the", " ", 
      RowBox[{"notebook", ".", 
       RowBox[{"-", "Only"}]}], " ", "independent", " ", "permutations", " ", 
      "are", " ", "listed"}], ";", 
     RowBox[{
      RowBox[{
      "those", " ", "related", " ", "by", " ", "a", " ", "sign", " ", "are", 
       " ", 
       RowBox[{"skipped", ".", 
        RowBox[{"Example", ":", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"1", "\\", "bar"}], 
           RowBox[{"{", "2", "}"}]}], "]"}]}]}]}], "=", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         RowBox[{"[", 
          RowBox[{
           RowBox[{"\\", "bar"}], 
           RowBox[{"{", "1", "}"}], " ", "2"}], "]"}], ".", 
         RowBox[{"-", "\[CapitalDelta]h"}]}]}], "=", 
       RowBox[{
        RowBox[{
        "dimension", " ", "of", " ", "the", " ", "exchanged", " ", "defect", 
         " ", 
         RowBox[{"operator", ".", 
          RowBox[{"-", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[CapitalDelta]", "[", "1", "]"}], ",", 
             RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}], "}"}]}]}]}], "=", 
        RowBox[{"bulk", " ", "operator", " ", 
         RowBox[{"dimensions", "."}]}]}]}]}]}]}],
   FontSize->16,
   FontColor->RGBColor[1, 0.5, 0.5]], 
  StyleBox[
   RowBox[{
    StyleBox["*",
     FontSize->16,
     FontColor->RGBColor[1, 0.5, 0.5]], ")"}]]}]], "Input",
 CellChangeTimes->{{3.964870779426244*^9, 3.964870806585802*^9}, {
  3.964870871179266*^9, 3.964870931295493*^9}, {3.964888247771508*^9, 
  3.964888252560672*^9}},ExpressionUUID->"6ace52c0-a6b5-4d1f-a3e0-\
e7d9b51ca977"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Sbosontab", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "11", "}"}], ",", 
     RowBox[{"{", "22", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11", ",", "22"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Sfermiontab", "=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.964868505592648*^9, 3.9648685439753933`*^9}, {
  3.964868577491962*^9, 3.964868599038782*^9}, {3.9648686476652946`*^9, 
  3.964868647821886*^9}, {3.964870285365773*^9, 3.9648703117925167`*^9}, {
  3.964870373768664*^9, 3.964870376057228*^9}},
 CellLabel->
  "In[259]:=",ExpressionUUID->"0e26e25d-acbb-456a-9b07-2737f153327e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"UpliftedDimPSU", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"p", "->", 
      RowBox[{"p", "+", "2"}]}], ",", 
     RowBox[{"dimtran", "->", "q"}], ",", 
     RowBox[{"dimpar", "->", 
      RowBox[{"p", "+", "2"}]}], ",", 
     RowBox[{"dim", "->", 
      RowBox[{"p", "+", "q"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"UpliftedDimTSU", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"q", "->", 
      RowBox[{"q", "+", "2"}]}], ",", 
     RowBox[{"dimtran", "->", 
      RowBox[{"q", "+", "2"}]}], ",", 
     RowBox[{"dimpar", "->", "p"}], ",", 
     RowBox[{"dim", "->", 
      RowBox[{"p", "+", "q"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]hbshift", "=", 
   RowBox[{"{", 
    RowBox[{"\[CapitalDelta]h", "->", 
     RowBox[{"\[CapitalDelta]h", "+", "2"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]hfshift", "=", 
   RowBox[{"{", 
    RowBox[{"\[CapitalDelta]h", "->", 
     RowBox[{"\[CapitalDelta]h", "+", "1"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"spinbshift", "=", 
   RowBox[{"{", 
    RowBox[{"s", "->", 
     RowBox[{"s", "-", "2"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"spinfshift", "=", 
   RowBox[{"{", 
    RowBox[{"s", "->", 
     RowBox[{"s", "-", "1"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.964888764874633*^9, 3.964888775624852*^9}, {
  3.964888852119989*^9, 3.964888877407536*^9}, {3.964889000950534*^9, 
  3.964889051351053*^9}, {3.964889128806074*^9, 3.964889129329215*^9}},
 CellLabel->
  "In[310]:=",ExpressionUUID->"f535e675-6280-42b7-894c-289d93594fd0"]
}, Closed]],

Cell[CellGroupData[{

Cell["Defect channel", "Title",
 CellChangeTimes->{{3.964857186825922*^9, 
  3.964857206801943*^9}},ExpressionUUID->"e35cf9f9-2776-4c3e-ba14-\
b3957f974d8f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gd", "[", 
   RowBox[{"u_", ",", "v_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", "u", ")"}], 
    RowBox[{"-", "\[CapitalDelta]h"}]], " ", 
   RowBox[{"Hypergeometric2F1", "[", 
    RowBox[{
     RowBox[{"\[CapitalDelta]h", "/", "2"}], ",", 
     FractionBox[
      RowBox[{"1", "+", "\[CapitalDelta]h"}], "2"], ",", 
     RowBox[{"2", "-", 
      FractionBox[
       RowBox[{"p", "+", "2"}], "2"], "+", "\[CapitalDelta]h"}], ",", 
     FractionBox["1", 
      SuperscriptBox["u", "2"]]}], "]"}], 
   SuperscriptBox["v", "s"], " ", 
   RowBox[{"Hypergeometric2F1", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "s"}], "2"], ",", 
     FractionBox[
      RowBox[{"1", "-", "s"}], "2"], ",", 
     RowBox[{"2", "-", 
      RowBox[{"q", "/", "2"}], "-", "s"}], ",", 
     RowBox[{"1", "/", 
      SuperscriptBox["v", "2"]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{3.964861938550168*^9, 3.964862079616625*^9, 
  3.9648621377178373`*^9},
 CellLabel->
  "In[277]:=",ExpressionUUID->"d8b83be0-0423-4e01-b05d-fb4bcf81299b"]
}, Closed]],

Cell[CellGroupData[{

Cell["PSU", "Title",
 CellChangeTimes->{{3.964855714075081*^9, 
  3.964855714477017*^9}},ExpressionUUID->"9038a9a3-e3ee-42a0-b608-\
e78ae0806eef"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"For", " ", "fermionic", " ", "exchanges"}], "*)"}]], "Input",
 CellChangeTimes->{{3.964848378371098*^9, 3.964848467550981*^9}, {
  3.964855972885697*^9, 3.964855974905182*^9}, {3.964871056437934*^9, 
  3.9648710569005823`*^9}},ExpressionUUID->"9e64a069-f65b-46ba-98d0-\
0fba53c5bd55"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "f", "]"}], ";", 
  RowBox[{"n", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S", "=", 
   RowBox[{"Sfermiontab", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"DP", "@@", "S"}], "/.", 
           RowBox[{"f", "->", "gd"}]}], ")"}], "-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"a", "[", "1", "]"}], 
               RowBox[{"gd", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "/.", 
              "\[CapitalDelta]hfshift"}], ")"}], "/.", "UpliftedDimPSU"}], "/.", 
           RowBox[{"\[CapitalSigma]P", "@@", "S"}]}], ")"}]}], ")"}], 
       SuperscriptBox[
        RowBox[{"(", "u", ")"}], "\[CapitalDelta]h"], 
       SuperscriptBox["v", 
        RowBox[{"-", "s"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"u", ",", "\[Infinity]", ",", "n"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"v", ",", "\[Infinity]", ",", "n"}], "}"}]}], "]"}], "]"}], "/.", 
   RowBox[{
    RowBox[{"cs", "[", 
     RowBox[{"P", ",", "def"}], "]"}], "@@", "S"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"n", ",", "S"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9647765378220243`*^9, 3.9647765378255*^9}, {
   3.964776572756916*^9, 3.964776673399706*^9}, {3.964776740167091*^9, 
   3.96477674352395*^9}, {3.964776825095492*^9, 3.964776834233383*^9}, {
   3.964776869365251*^9, 3.9647768697882023`*^9}, {3.964776914584659*^9, 
   3.964776920733399*^9}, {3.9647769639147863`*^9, 3.964777029532001*^9}, {
   3.964847981013647*^9, 3.964848097141705*^9}, 3.96484813124264*^9, {
   3.964848317158092*^9, 3.964848337882978*^9}, {3.964848740413485*^9, 
   3.96484875590534*^9}, {3.964848795305256*^9, 3.964848796389155*^9}, {
   3.964848910207934*^9, 3.9648489131562853`*^9}, {3.964848949895699*^9, 
   3.9648489946764708`*^9}, {3.964849045692451*^9, 3.964849075101192*^9}, {
   3.9648493217569036`*^9, 3.96484934969864*^9}, {3.964849431203546*^9, 
   3.964849436456532*^9}, {3.964855799064883*^9, 3.9648558182820683`*^9}, {
   3.964855862734009*^9, 3.9648558711648407`*^9}, {3.964855911806093*^9, 
   3.964856016287768*^9}, 3.964856065162972*^9, {3.964856218580635*^9, 
   3.964856226739002*^9}, 3.96486253499362*^9, {3.964868562367609*^9, 
   3.9648685686647873`*^9}, {3.964868643376462*^9, 3.964868643546522*^9}, {
   3.964870339202814*^9, 3.964870362499596*^9}, {3.964888805246607*^9, 
   3.964888806881915*^9}, {3.964888883283263*^9, 3.96488888666195*^9}, 
   3.9648890231351013`*^9},
 CellLabel->
  "In[287]:=",ExpressionUUID->"61d687cd-c54f-4c8c-9989-e71baa9181bb"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.964776683714012*^9, 3.96477677979319*^9, 3.964776837054442*^9, 
   3.964776871673708*^9, 3.9647769219027243`*^9, {3.96477697426392*^9, 
   3.964777030728137*^9}, 3.964848111294868*^9, 3.964848161998507*^9, {
   3.964848310803369*^9, 3.964848339728032*^9}, 3.964848759400894*^9, 
   3.96484880918749*^9, {3.964848935024003*^9, 3.964848996045576*^9}, {
   3.964849047348789*^9, 3.964849067301325*^9}, 3.964849351224539*^9, 
   3.964849437422214*^9, 3.9648560178917093`*^9, 3.96485606866875*^9, 
   3.964856185573195*^9, {3.9648562209682903`*^9, 3.964856228038086*^9}, 
   3.964856350152444*^9, 3.964856477638283*^9, 3.9648565524615107`*^9, 
   3.964856610380597*^9, {3.964861942432604*^9, 3.9648619585182533`*^9}, {
   3.9648625366170692`*^9, 3.964862548304194*^9}, {3.964868586004558*^9, 
   3.96486860230119*^9}, 3.964868653364481*^9, {3.964870364834468*^9, 
   3.964870379346656*^9}, 3.96487136607996*^9, 3.9648889300184097`*^9, 
   3.964888968752679*^9, 3.964889024370522*^9},
 CellLabel->
  "Out[289]=",ExpressionUUID->"3a54080d-1b34-49d9-ba81-3ef05a20be35"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"For", " ", "rest"}], "*)"}]], "Input",
 CellChangeTimes->{{3.964848490203711*^9, 
  3.96484849274561*^9}},ExpressionUUID->"39427cd7-ec0a-4ef3-b7a9-\
a89f7c5f98f3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"S", "=", 
     RowBox[{"Sbosontab", "[", 
      RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"DP", "@@", "S"}], "/.", 
              RowBox[{"f", "->", "gd"}]}], ")"}], "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"a", "[", "1", "]"}], 
                  RowBox[{"gd", "[", 
                   RowBox[{"u", ",", "v"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"a", "[", "2", "]"}], 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"gd", "[", 
                    RowBox[{"u", ",", "v"}], "]"}], "/.", 
                    "\[CapitalDelta]hbshift"}], ")"}]}]}], ")"}], "/.", 
               "UpliftedDimPSU"}], "/.", 
              RowBox[{"\[CapitalSigma]P", "@@", "S"}]}], ")"}]}], ")"}], 
          SuperscriptBox[
           RowBox[{"(", "u", ")"}], "\[CapitalDelta]h"], 
          SuperscriptBox["v", 
           RowBox[{"-", "s"}]]}], ",", 
         RowBox[{"{", 
          RowBox[{"u", ",", "\[Infinity]", ",", "n"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"v", ",", "\[Infinity]", ",", "n"}], "}"}]}], "]"}], "]"}], 
      "/.", 
      RowBox[{
       RowBox[{"cs", "[", 
        RowBox[{"P", ",", "def"}], "]"}], "@@", "S"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", 
     RowBox[{"Length", "[", "Sbosontab", "]"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"n", ",", "S"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9647765378220243`*^9, 3.9647765378255*^9}, {
   3.964776572756916*^9, 3.964776673399706*^9}, {3.964776740167091*^9, 
   3.96477674352395*^9}, {3.964776825095492*^9, 3.964776834233383*^9}, {
   3.964776869365251*^9, 3.9647768697882023`*^9}, {3.964776914584659*^9, 
   3.964776920733399*^9}, {3.9647769639147863`*^9, 3.964777029532001*^9}, {
   3.964847981013647*^9, 3.964848097141705*^9}, 3.96484813124264*^9, {
   3.964848317158092*^9, 3.964848337882978*^9}, {3.964849014574445*^9, 
   3.964849015024238*^9}, {3.964849446807872*^9, 3.964849464708416*^9}, 
   3.964849521627295*^9, {3.9648563661683397`*^9, 3.964856411947297*^9}, {
   3.9648564881605043`*^9, 3.964856493964394*^9}, {3.964862133141904*^9, 
   3.964862166903791*^9}, {3.9648625325945377`*^9, 3.964862569859086*^9}, {
   3.9648686118170643`*^9, 3.964868636979637*^9}, {3.964870388934142*^9, 
   3.964870434008684*^9}, {3.964888810351797*^9, 3.964888817147172*^9}, 
   3.964888896078184*^9, 3.964889027402439*^9, 3.964889105642673*^9},
 CellLabel->
  "In[303]:=",ExpressionUUID->"8281b182-c0e7-4164-a81b-bac333565022"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.964856378587511*^9, {3.964856484613476*^9, 3.96485649516921*^9}, 
   3.964856555423369*^9, 3.964856627194777*^9, 3.964861971982381*^9, 
   3.964862095751359*^9, {3.964862141537174*^9, 3.964862170346789*^9}, {
   3.964862539051901*^9, 3.964862570886613*^9}, 3.964868617196866*^9, 
   3.964868654918528*^9, {3.9648704226564283`*^9, 3.964870449248419*^9}, 
   3.964871382200341*^9, {3.964889058810444*^9, 3.9648891117935057`*^9}},
 CellLabel->
  "Out[304]=",ExpressionUUID->"4641d8bf-7ed2-4ebb-a890-d78cb6192399"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9648620038662567`*^9, 
  3.96486200620889*^9}},ExpressionUUID->"c98aeff6-3c66-46aa-a143-\
8c46cb79a4de"]
}, Closed]],

Cell[CellGroupData[{

Cell["TSU", "Title",
 CellChangeTimes->{{3.964855726785739*^9, 3.9648557270860357`*^9}, {
  3.964856639900716*^9, 
  3.964856643208825*^9}},ExpressionUUID->"420d2829-cf70-4640-bbc5-\
46e37c311cb7"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"For", " ", "fermionic", " ", "exchanges"}], ",", 
   RowBox[{"i", ".", "e", ".", " ", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}]}]}], "*)"}]], "Input",ExpressionUUID->\
"c5c86a6d-65b6-4d71-a9a6-9a508dfce44d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S", "=", 
   RowBox[{"Sfermiontab", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"DT", "@@", "S"}], "/.", 
           RowBox[{"f", "->", "gd"}]}], ")"}], "-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"a", "[", "1", "]"}], 
               RowBox[{"gd", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}], "/.", "spinfshift"}], ")"}],
             "/.", "UpliftedDimTSU"}], "/.", 
           RowBox[{"\[CapitalSigma]P", "@@", "S"}]}], ")"}]}], ")"}], 
       SuperscriptBox[
        RowBox[{"(", "u", ")"}], "\[CapitalDelta]h"], 
       SuperscriptBox["v", 
        RowBox[{"-", "s"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"u", ",", "\[Infinity]", ",", "n"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"v", ",", "\[Infinity]", ",", "n"}], "}"}]}], "]"}], "]"}], "/.", 
   RowBox[{
    RowBox[{"cs", "[", 
     RowBox[{"T", ",", "def"}], "]"}], "@@", "S"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"n", ",", "S"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9647765378220243`*^9, 3.9647765378255*^9}, {
   3.964776572756916*^9, 3.964776673399706*^9}, {3.964776740167091*^9, 
   3.96477674352395*^9}, {3.964776825095492*^9, 3.964776834233383*^9}, {
   3.964776869365251*^9, 3.9647768697882023`*^9}, {3.964776914584659*^9, 
   3.964776920733399*^9}, {3.9647769639147863`*^9, 3.964777029532001*^9}, {
   3.964847981013647*^9, 3.964848097141705*^9}, 3.96484813124264*^9, {
   3.964848317158092*^9, 3.964848337882978*^9}, {3.964848740413485*^9, 
   3.96484875590534*^9}, {3.964848795305256*^9, 3.964848796389155*^9}, {
   3.964848910207934*^9, 3.9648489131562853`*^9}, {3.964848949895699*^9, 
   3.9648489946764708`*^9}, {3.964849045692451*^9, 3.964849075101192*^9}, {
   3.9648493217569036`*^9, 3.96484934969864*^9}, {3.964849431203546*^9, 
   3.964849436456532*^9}, {3.964855799064883*^9, 3.9648558182820683`*^9}, {
   3.964855862734009*^9, 3.9648558711648407`*^9}, {3.964855911806093*^9, 
   3.964856016287768*^9}, 3.964856065162972*^9, {3.964856218580635*^9, 
   3.964856226739002*^9}, {3.964856705395028*^9, 3.9648567335735283`*^9}, {
   3.964868624106123*^9, 3.964868631976308*^9}, {3.964868673528726*^9, 
   3.964868682341146*^9}, 3.964870463677443*^9, 3.964871402581728*^9, {
   3.9648888228445053`*^9, 3.964888825651011*^9}, {3.964888901213478*^9, 
   3.96488890325138*^9}, 3.964889117466525*^9},
 CellLabel->
  "In[316]:=",ExpressionUUID->"8454f57c-f7b5-4216-8e25-3a1936673432"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.964776683714012*^9, 3.96477677979319*^9, 3.964776837054442*^9, 
   3.964776871673708*^9, 3.9647769219027243`*^9, {3.96477697426392*^9, 
   3.964777030728137*^9}, 3.964848111294868*^9, 3.964848161998507*^9, {
   3.964848310803369*^9, 3.964848339728032*^9}, 3.964848759400894*^9, 
   3.96484880918749*^9, {3.964848935024003*^9, 3.964848996045576*^9}, {
   3.964849047348789*^9, 3.964849067301325*^9}, 3.964849351224539*^9, 
   3.964849437422214*^9, 3.9648560178917093`*^9, 3.96485606866875*^9, 
   3.964856185573195*^9, {3.9648562209682903`*^9, 3.964856228038086*^9}, 
   3.964856350152444*^9, 3.964856477638283*^9, 3.9648565524615107`*^9, 
   3.964856610380597*^9, 3.964856739723735*^9, 3.9648568026659803`*^9, 
   3.96485690473347*^9, {3.964868657927463*^9, 3.964868683029625*^9}, 
   3.9648704652071743`*^9, {3.964871385899795*^9, 3.964871403282226*^9}, {
   3.964889118855007*^9, 3.964889135889503*^9}},
 CellLabel->
  "Out[318]=",ExpressionUUID->"7a83ccbc-4b99-436c-8af8-0df7f6b29db9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"For", " ", "rest"}], "*)"}]], "Input",
 CellChangeTimes->{{3.964848490203711*^9, 
  3.96484849274561*^9}},ExpressionUUID->"109d019f-7832-499b-8ca3-\
7d8d32aea555"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"S", "=", 
     RowBox[{"Sbosontab", "[", 
      RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"DT", "@@", "S"}], "/.", 
              RowBox[{"f", "->", "gd"}]}], ")"}], "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"a", "[", "1", "]"}], 
                  RowBox[{"gd", "[", 
                   RowBox[{"u", ",", "v"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"a", "[", "2", "]"}], 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"gd", "[", 
                    RowBox[{"u", ",", "v"}], "]"}], "/.", "spinbshift"}], 
                   ")"}]}]}], ")"}], "/.", "UpliftedDimTSU"}], "/.", 
              RowBox[{"\[CapitalSigma]P", "@@", "S"}]}], ")"}]}], ")"}], 
          SuperscriptBox[
           RowBox[{"(", "u", ")"}], "\[CapitalDelta]h"], 
          SuperscriptBox["v", 
           RowBox[{"-", "s"}]]}], ",", 
         RowBox[{"{", 
          RowBox[{"u", ",", "\[Infinity]", ",", "n"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"v", ",", "\[Infinity]", ",", "n"}], "}"}]}], "]"}], "]"}], 
      "/.", 
      RowBox[{
       RowBox[{"cs", "[", 
        RowBox[{"T", ",", "def"}], "]"}], "@@", "S"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", 
     RowBox[{"Length", "[", "Sbosontab", "]"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"n", ",", "S"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9647765378220243`*^9, 3.9647765378255*^9}, {
   3.964776572756916*^9, 3.964776673399706*^9}, {3.964776740167091*^9, 
   3.96477674352395*^9}, {3.964776825095492*^9, 3.964776834233383*^9}, {
   3.964776869365251*^9, 3.9647768697882023`*^9}, {3.964776914584659*^9, 
   3.964776920733399*^9}, {3.9647769639147863`*^9, 3.964777029532001*^9}, {
   3.964847981013647*^9, 3.964848097141705*^9}, 3.96484813124264*^9, {
   3.964848317158092*^9, 3.964848337882978*^9}, {3.964849014574445*^9, 
   3.964849015024238*^9}, {3.964849446807872*^9, 3.964849464708416*^9}, 
   3.964849521627295*^9, {3.9648563661683397`*^9, 3.964856411947297*^9}, {
   3.9648564881605043`*^9, 3.964856493964394*^9}, {3.96485680763515*^9, 
   3.964856832028216*^9}, {3.964856955981286*^9, 3.9648569577260523`*^9}, {
   3.964868687105111*^9, 3.9648686895485497`*^9}, {3.964870472659045*^9, 
   3.9648704975321074`*^9}, 3.964871406006133*^9, {3.964888835493678*^9, 
   3.964888838731045*^9}, {3.9648889083639717`*^9, 3.9648889101092577`*^9}, 
   3.964889148917426*^9},
 CellLabel->
  "In[323]:=",ExpressionUUID->"20c6bb52-e32c-4468-a379-4f79d3e00571"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.964856378587511*^9, {3.964856484613476*^9, 3.96485649516921*^9}, 
   3.964856555423369*^9, 3.964856627194777*^9, 3.96485683559799*^9, 
   3.9648569325323553`*^9, 3.964856981950139*^9, 3.9648686914756002`*^9, 
   3.964870511096155*^9, 3.964871395202392*^9, 3.9648714252960052`*^9, {
   3.964889145610751*^9, 3.964889170214038*^9}},
 CellLabel->
  "Out[324]=",ExpressionUUID->"61f0a5ec-d5e1-4bb4-9ea6-03588dc9e312"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9648571995236053`*^9, 
  3.964857202574297*^9}},ExpressionUUID->"a345fdda-155c-4767-80ad-\
e0b8c27f7ca7"]
}, Closed]],

Cell[CellGroupData[{

Cell["Bulk Channel", "Title",
 CellChangeTimes->{{3.964857219785694*^9, 
  3.964857224671665*^9}},ExpressionUUID->"23f8a57a-5ebe-4955-b6b0-\
43e61575bf10"],

Cell[CellGroupData[{

Cell["\<\
Bulk CB: Zamolodchikov recurrence relation [sections 3.1.3 \
https://arxiv.org/pdf/1712.07668]\[LineSeparator]\
\>", "Subsection",
 CellChangeTimes->{{3.6602073537921877`*^9, 3.660207355042259*^9}, {
   3.6602075288151984`*^9, 3.6602075331504464`*^9}, {3.6638763413410716`*^9, 
   3.663876344851078*^9}, 3.667336632837502*^9, {3.748257423588983*^9, 
   3.748257434214181*^9}, {3.748280278921303*^9, 3.7482802837482977`*^9}, {
   3.9430870486267147`*^9, 3.9430870489576597`*^9}, 
   3.96486104853465*^9},ExpressionUUID->"7b154a07-19f7-4cf1-ad51-\
0e6632ea26e2"],

Cell[TextData[{
 "The conformal block is the function h2[\[CapitalDelta]_,l_][m_].\
\[LineSeparator]\n(\[CapitalDelta],l): conformal dimension and spin of the \
exchanged operator\nm: the CB is correct up to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "[", 
    SuperscriptBox["r", 
     RowBox[{
      RowBox[{"2", "m"}], "+", "1"}]], "]"}], TraditionalForm]],
  ExpressionUUID->"d70a1361-171f-4828-867a-1c058b7cadf0"]
}], "Text",
 CellChangeTimes->{{3.748280499666823*^9, 3.7482806905362253`*^9}, {
   3.748280753382759*^9, 3.748280754642106*^9}, 
   3.964861043729643*^9},ExpressionUUID->"0a76f336-4919-4d71-a5ec-\
0c497e08d373"],

Cell[CellGroupData[{

Cell["Positions of null states [equations (128)]", "Subsubsection",
 CellChangeTimes->{{3.663876390621558*^9, 3.663876392072361*^9}, {
  3.7482577902961893`*^9, 3.748257807683093*^9}, {3.748280301097801*^9, 
  3.748280303581489*^9}},ExpressionUUID->"0d48b1fc-e79b-4660-be8e-\
e114fb80e55b"],

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"l", ",", "n"}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalDelta]s", "[", "1", "]"}], "[", 
      RowBox[{"n_", ",", "l_"}], "]"}], "=", 
     RowBox[{"1", "-", "l", "-", "n"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"nA", "[", "1", "]"}], "[", "n_", "]"}], "=", "n"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"lA", "[", "1", "]"}], "[", 
      RowBox[{"n_", ",", "l_"}], "]"}], "=", 
     RowBox[{"l", "+", "n"}]}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalDelta]s", "[", "2", "]"}], "[", 
      RowBox[{"n_", ",", "l_"}], "]"}], "=", 
     RowBox[{"l", "+", "d", "-", "1", "-", "n"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"nA", "[", "2", "]"}], "[", "n_", "]"}], "=", "n"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"lA", "[", "2", "]"}], "[", 
      RowBox[{"n_", ",", "l_"}], "]"}], "=", 
     RowBox[{"l", "-", "n"}]}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalDelta]s", "[", "3", "]"}], "[", 
      RowBox[{"n_", ",", "l_"}], "]"}], "=", 
     RowBox[{
      RowBox[{"d", "/", "2"}], "-", "n"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"nA", "[", "3", "]"}], "[", "n_", "]"}], "=", 
     RowBox[{"2", "n"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"lA", "[", "3", "]"}], "[", 
      RowBox[{"n_", ",", "l_"}], "]"}], "=", "l"}], ";"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.658270304672969*^9, 3.658270362969303*^9}, {
   3.6582704056227427`*^9, 3.658270428247037*^9}, {3.6582704622109795`*^9, 
   3.658270480360018*^9}, {3.6582705256746097`*^9, 3.6582705907013288`*^9}, {
   3.6582706318676834`*^9, 3.658270664623557*^9}, {3.6582707191116734`*^9, 
   3.658270748983382*^9}, {3.6582707864545255`*^9, 3.6582708241416807`*^9}, {
   3.658271659556464*^9, 3.6582716640377207`*^9}, 3.660207672784433*^9, {
   3.6646269438278112`*^9, 3.6646269550154514`*^9}, {3.6676472814389963`*^9, 
   3.667647291001543*^9}, 3.748275150086274*^9},
 CellLabel->
  "In[326]:=",ExpressionUUID->"eeb42a26-5f76-4f0a-8386-5454cf6fb422"]
}, Closed]],

Cell[CellGroupData[{

Cell["Norm of Null States [equations (130)]", "Subsubsection",
 CellChangeTimes->{{3.638728589285185*^9, 3.6387285983987064`*^9}, {
  3.748257777104773*^9, 3.748257781948037*^9}, {3.748280305226048*^9, 
  3.74828030727844*^9}},ExpressionUUID->"b4a5b3a8-5441-401f-8d0d-\
2635e90379ff"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "QA", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"QA", "[", "A_", "]"}], "[", 
    RowBox[{"l_", ",", "n_"}], "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{"n", "\[LessEqual]", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"QA", "[", "2", "]"}], "[", 
     RowBox[{"l_", ",", "n_"}], "]"}], ":=", 
    RowBox[{"0", "/;", 
     RowBox[{"n", ">", "l"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"l", ",", "n", ",", "h"}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"h", "=", 
     RowBox[{"d", "/", "2"}]}], ";", "\n", 
    RowBox[{
     RowBox[{
      RowBox[{"QA", "[", "1", "]"}], "[", 
      RowBox[{"l_", ",", "n_"}], "]"}], "=", 
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["2", "n"], " ", 
        RowBox[{"n", "!"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}], "!"}]}]]}]}], ";", "\n", 
    RowBox[{
     RowBox[{
      RowBox[{"QA", "[", "2", "]"}], "[", 
      RowBox[{"l_", ",", "n_"}], "]"}], "=", 
     RowBox[{
      FractionBox[
       RowBox[{"-", "1"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "2"}], ")"}], "n"], " ", 
        RowBox[{"n", "!"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}], "!"}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"-", "l"}], ",", "n"}], "]"}], " "}], 
       RowBox[{
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"l", "+", 
           RowBox[{"2", " ", "h"}], "-", "2", "-", "n"}], ",", "n"}], "]"}], 
        "  "}]], 
      FractionBox[
       RowBox[{
        RowBox[{"2", " ", "h"}], "+", 
        RowBox[{"2", " ", "l"}], "-", 
        RowBox[{"2", " ", "n"}], "-", "2"}], 
       RowBox[{
        RowBox[{"2", " ", "h"}], "+", 
        RowBox[{"2", " ", "l"}], "-", "2"}]]}]}], ";", "\n", 
    RowBox[{
     RowBox[{
      RowBox[{"QA", "[", "3", "]"}], "[", 
      RowBox[{"l_", ",", "n_"}], "]"}], "=", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"n", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "h", "+", "l", "-", "n"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"]}], 
       RowBox[{
        SuperscriptBox["16", "n"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"n", "!"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "h", "+", "l", "+", "n"}], ")"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"h", "-", "n", "-", "1"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}]]}]}], ";"}]}], 
  "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.6387286209209943`*^9, 3.6387286304905415`*^9}, {
   3.6387907459125977`*^9, 3.6387907867169323`*^9}, {3.63879099141364*^9, 
   3.638791008439614*^9}, 3.6387910480368786`*^9, {3.6388015111293335`*^9, 
   3.638801578275174*^9}, {3.6388016903185825`*^9, 3.6388016935137653`*^9}, {
   3.6388018202220125`*^9, 3.638801875687185*^9}, {3.638804755545903*^9, 
   3.638804798965387*^9}, {3.638804881733121*^9, 3.6388048908186407`*^9}, {
   3.6388049494589944`*^9, 3.638804958887534*^9}, {3.6646269647060056`*^9, 
   3.664626983948106*^9}, {3.6646519983448477`*^9, 3.664652008851449*^9}, {
   3.6646564132563663`*^9, 3.6646564332505097`*^9}, {3.667647766866761*^9, 
   3.6676477721520634`*^9}},
 CellLabel->
  "In[327]:=",ExpressionUUID->"447b4441-12c3-4e34-aa4b-f415a538c1d3"]
}, Closed]],

Cell[CellGroupData[{

Cell["Bulk OPE [equations (132)]", "Subsubsection",
 CellChangeTimes->{{3.6673267193182707`*^9, 3.6673267195582843`*^9}, {
  3.748257622272335*^9, 3.748257641104472*^9}, {3.7482803105402718`*^9, 
  3.748280312697351*^9}, {3.9648610363312483`*^9, 
  3.964861038978141*^9}},ExpressionUUID->"e8e9a36f-750c-4d1c-b7b7-\
2f437e8447e4"],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "MA", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"l", ",", "n", ",", "h"}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"h", "=", 
     RowBox[{"d", "/", "2"}]}], ";", "\n", 
    RowBox[{
     RowBox[{
      RowBox[{"MA", "[", "1", "]"}], "[", 
      RowBox[{"l_", ",", "n_"}], "]"}], "=", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", " ", "\[ImaginaryI]"}], ")"}], "n"], " ", 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalDelta]s", "[", "1", "]"}], "[", 
           RowBox[{"n", ",", "l"}], "]"}], "+", "\[CapitalDelta]12", "+", 
          "l"}], "2"], ",", "n"}], "]"}]}]}], ";", "\n", "\n", 
    RowBox[{
     RowBox[{
      RowBox[{"MA", "[", "2", "]"}], "[", 
      RowBox[{"l_", ",", "n_"}], "]"}], "=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", "\[CapitalDelta]", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"\[CapitalDelta]", "=", 
         RowBox[{
          RowBox[{"\[CapitalDelta]s", "[", "2", "]"}], "[", 
          RowBox[{"n", ",", "l"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         SuperscriptBox["\[ImaginaryI]", "n"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Pochhammer", "[", 
              RowBox[{
               RowBox[{
                FractionBox["1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                 "\[CapitalDelta]12", "+", "\[CapitalDelta]", "-", "l", "-", 
                  RowBox[{"2", " ", "h"}], "+", "2"}], ")"}]}], ",", "n"}], 
              "]"}], " ", 
             RowBox[{"Pochhammer", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"2", " ", "h"}], "+", "l", "-", "n", "-", "2"}], ",", 
               "n"}], "]"}]}], ")"}], "/", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"h", "+", "l", "-", "n", "-", "1"}], ",", "n"}], "]"}]}],
           ")"}]}]}]}], "]"}]}], ";", "\[IndentingNewLine]", "\n", 
    RowBox[{
     RowBox[{
      RowBox[{"MA", "[", "3", "]"}], "[", 
      RowBox[{"l_", ",", "n_"}], "]"}], "=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", "\[CapitalDelta]", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"\[CapitalDelta]", "=", 
         RowBox[{
          RowBox[{"\[CapitalDelta]s", "[", "3", "]"}], "[", 
          RowBox[{"n", ",", "l"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         FractionBox[
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "h", "-", "n"}], ",", "l"}], "]"}], 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "+", "h", "+", "n"}], ",", "l"}], "]"}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "4"}], ")"}], "n"], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"2", " ", "h"}], "-", "l", "+", "\[CapitalDelta]", "+", 
              "\[CapitalDelta]12"}], ")"}]}], ",", "n"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"l", "+", "\[CapitalDelta]", "+", "\[CapitalDelta]12"}], 
             ")"}]}], ",", "n"}], "]"}]}]}]}], " ", "\[IndentingNewLine]", 
      "]"}]}], ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "]"}]}], "Input",
 CellChangeTimes->{{3.667326733835101*^9, 3.667326807166295*^9}, {
  3.66732696092509*^9, 3.667326987737623*^9}, {3.6676474532738247`*^9, 
  3.6676475496173353`*^9}, {3.6676476545983396`*^9, 3.6676476556534*^9}, {
  3.667647708231407*^9, 3.6676477115185957`*^9}, {3.6676482153194113`*^9, 
  3.667648218340584*^9}, {3.6676482945809445`*^9, 3.6676483365703464`*^9}},
 CellLabel->
  "In[331]:=",ExpressionUUID->"f980961e-561e-4db1-a9e7-aa98a69ea2ff"]
}, Closed]],

Cell[CellGroupData[{

Cell["One point function OPE [equations (135)]", "Subsubsection",
 CellChangeTimes->{{3.6750725491172853`*^9, 3.6750725597318277`*^9}, {
  3.7482577033134613`*^9, 3.748257723478363*^9}, {3.748280314462431*^9, 
  3.748280316666189*^9}},ExpressionUUID->"6d19fdd4-e4c2-4cba-8052-\
593c6b73f491"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MAL", "[", "1", "]"}], "[", 
   RowBox[{"l_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"(*", 
   SuperscriptBox["\[ImaginaryI]", "n"], " ", "*)"}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}], "!!"}], ")"}], "2"]}]], "Input",
 CellChangeTimes->{
  3.748257683659477*^9, 3.74826860894515*^9, 3.748268654226321*^9, {
   3.748271386754525*^9, 3.748271388499228*^9}, 3.7482746980801287`*^9},
 CellLabel->
  "In[333]:=",ExpressionUUID->"c51fa59f-40bc-4f59-a869-5cffe4aea5be"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MAL", "[", "2", "]"}], "[", 
   RowBox[{"l_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"(*", 
   SuperscriptBox[
    RowBox[{"(", "\[ImaginaryI]", ")"}], "n"], "*)"}], 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "1"}], ")"}], "!!"}], ")"}], "2"], 
    FractionBox[
     RowBox[{
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"4", "-", "d", "-", "l"}], "2"], ",", 
        FractionBox["n", "2"]}], "]"}], 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"1", "-", "d", "-", "l", "+", "q"}], "2"], ",", 
        FractionBox["n", "2"]}], "]"}], 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"3", "-", "l", "-", "q"}], "2"], ",", 
        FractionBox["n", "2"]}], "]"}]}], 
     RowBox[{
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"1", "-", "l"}], "2"], ",", 
        FractionBox["n", "2"]}], "]"}], 
      RowBox[{"Pochhammer", "[", 
       RowBox[{
        FractionBox[
         RowBox[{"4", "-", 
          RowBox[{"2", "l"}], "-", "d"}], "2"], ",", "n"}], "]"}]}]]}], "//", 
   "Factor"}]}]], "Input",
 CellChangeTimes->{3.748257684304854*^9, 3.7482686135373898`*^9, 
  3.748268656543975*^9, 3.7482747001314983`*^9},
 CellLabel->
  "In[334]:=",ExpressionUUID->"bf8ce5b3-eb95-4754-94e5-5221b448ba45"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MAL", "[", "3", "]"}], "[", 
   RowBox[{"l_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "n"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"2", " ", "n"}]], " ", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            FractionBox["d", "2"], "-", "n"}], ")"}]}], ",", "n"}], "]"}], 
       " ", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["d", "2"], "+", "l", "-", "n"}], ")"}]}], ",", "n"}], 
        "]"}], " ", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            FractionBox["d", "2"], "-", "n", "-", "q"}], ")"}]}], ",", "n"}], 
        "]"}]}], ")"}], "/", 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          FractionBox["d", "2"], "+", "l", "-", "n"}], ")"}]}], ",", "n"}], 
      "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{3.7482576848965063`*^9},
 CellLabel->
  "In[335]:=",ExpressionUUID->"c12e2ae6-de85-4898-a6b2-e9bafea29f94"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["h", "\[Infinity]"], TraditionalForm]],ExpressionUUID->
  "6ea9039b-eccf-4789-b3d8-fbacf2eb093b"],
 " [equation (123)]"
}], "Subsubsection",
 CellChangeTimes->{{3.748277446843275*^9, 3.7482774515038567`*^9}, {
  3.748277487250565*^9, 3.748277489765093*^9}, {3.748280318838382*^9, 
  3.748280320690851*^9}},ExpressionUUID->"4efa8e0b-745f-4150-889d-\
c175a77b07e0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"h\[Infinity]", "[", "l_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "r2"}], ")"}], 
       RowBox[{"1", "-", 
        FractionBox["q", "2"]}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "r2"}], ")"}], 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "d"}], "+", "q"}], ")"}]}]], " "}], 
     SqrtBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "r2"}], ")"}], "2"], "-", 
       RowBox[{"4", " ", "r2", " ", "\[Eta]2"}]}]]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["l", "2"]}], ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}], ",", 
         FractionBox[
          RowBox[{"1", "+", "d", "-", "q"}], "2"], ",", "\[Eta]2"}], "]"}], 
       " ", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "l", "-", "d", "+", "q"}], ")"}]}], ",", 
         FractionBox["l", "2"]}], "]"}]}], ")"}], "/", 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "d", "+", "l"}], ")"}]}], ",", 
       FractionBox["l", "2"]}], "]"}]}]}]}], ";"}]], "Input",
 CellLabel->
  "In[336]:=",ExpressionUUID->"32cb9196-e0b8-4319-aebc-fbbee787a75b"]
}, Closed]],

Cell[CellGroupData[{

Cell["Recurrence relation [equation (67)]", "Subsubsection",
 CellChangeTimes->{{3.6750729746696243`*^9, 3.675072979184848*^9}, {
  3.748277519063798*^9, 3.7482775237502823`*^9}, {3.7482803228334208`*^9, 
  3.748280324644926*^9}},ExpressionUUID->"6e033d3c-26b3-42db-b8e8-\
b876382bc360"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["R", "A"], TraditionalForm]],ExpressionUUID->
  "f172c704-ad7b-42eb-9f32-67d390dbc759"],
 " is defined in equation ",
 "(65)"
}], "Text",
 CellChangeTimes->{{3.7482775389727983`*^9, 
  3.748277548627232*^9}},ExpressionUUID->"d98de669-6326-488d-aad0-\
eb354b0546b3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R", "[", "A_", "]"}], "[", 
   RowBox[{"l_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"MAL", "[", "A", "]"}], "[", 
    RowBox[{"l", ",", "n"}], "]"}], 
   RowBox[{
    RowBox[{"MA", "[", "A", "]"}], "[", 
    RowBox[{"l", ",", "n"}], "]"}], 
   RowBox[{
    RowBox[{"QA", "[", "A", "]"}], "[", 
    RowBox[{"l", ",", "n"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.675073007892225*^9, 3.6750730942535996`*^9}, 
   3.748257685593985*^9},
 CellLabel->
  "In[337]:=",ExpressionUUID->"70f3305c-6312-47c8-a28a-b13b63ef58c3"],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "hR", "]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"hR", "[", 
     RowBox[{"\[CapitalDelta]_", ",", "l_"}], "]"}], "[", "m_", "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{"m", "<", "0"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"hR", "[", 
     RowBox[{"\[CapitalDelta]_", ",", "l_"}], "]"}], "[", "m_", "]"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{"l", "<", "0"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"hR", "[", 
     RowBox[{"\[CapitalDelta]_", ",", "l_"}], "]"}], "[", "m_", "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"hR", "[", 
       RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], "[", "m", "]"}], "=", 
     RowBox[{
      RowBox[{"h\[Infinity]", "[", "l", "]"}], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          RowBox[{"\[CapitalDelta]", "-", 
           RowBox[{
            RowBox[{"\[CapitalDelta]s", "[", "A", "]"}], "[", 
            RowBox[{"n", ",", "l"}], "]"}]}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"4", " ", 
            SqrtBox["r2"]}], ")"}], 
          RowBox[{
           RowBox[{"nA", "[", "A", "]"}], "[", "n", "]"}]], " ", 
         RowBox[{
          RowBox[{"R", "[", "A", "]"}], "[", 
          RowBox[{"l", ",", "n"}], "]"}], " ", 
         RowBox[{
          RowBox[{"hR", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"\[CapitalDelta]s", "[", "A", "]"}], "[", 
              RowBox[{"n", ",", "l"}], "]"}], "+", 
             RowBox[{
              RowBox[{"nA", "[", "A", "]"}], "[", "n", "]"}]}], ",", 
            RowBox[{
             RowBox[{"lA", "[", "A", "]"}], "[", 
             RowBox[{"n", ",", "l"}], "]"}]}], "]"}], "[", 
          RowBox[{"m", "-", 
           RowBox[{
            RowBox[{"nA", "[", "A", "]"}], "[", "n", "]"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"A", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "2", ",", "m", ",", "2"}], "}"}]}], "]"}], "+", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"A", "=", "3"}], "3"], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"n", "=", "1"}], "m"], 
        RowBox[{
         FractionBox["1", 
          RowBox[{"\[CapitalDelta]", "-", 
           RowBox[{
            RowBox[{"\[CapitalDelta]s", "[", "A", "]"}], "[", 
            RowBox[{"n", ",", "l"}], "]"}]}]], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"4", " ", 
            SqrtBox["r2"]}], ")"}], 
          RowBox[{
           RowBox[{"nA", "[", "A", "]"}], "[", "n", "]"}]], " ", 
         RowBox[{
          RowBox[{"R", "[", "A", "]"}], "[", 
          RowBox[{"l", ",", "n"}], "]"}], " ", 
         RowBox[{
          RowBox[{"hR", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"\[CapitalDelta]s", "[", "A", "]"}], "[", 
              RowBox[{"n", ",", "l"}], "]"}], "+", 
             RowBox[{
              RowBox[{"nA", "[", "A", "]"}], "[", "n", "]"}]}], ",", 
            RowBox[{
             RowBox[{"lA", "[", "A", "]"}], "[", 
             RowBox[{"n", ",", "l"}], "]"}]}], "]"}], "[", 
          RowBox[{"m", "-", 
           RowBox[{
            RowBox[{"nA", "[", "A", "]"}], "[", "n", "]"}]}], "]"}]}]}]}]}]}],
     ")"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6750731101338797`*^9, 3.675073135688018*^9}, {
   3.675073404008731*^9, 3.6750734501845365`*^9}, {3.675073502059391*^9, 
   3.675073657682963*^9}, {3.6750736878594084`*^9, 3.675073714540348*^9}, {
   3.675073798443268*^9, 3.6750739275159674`*^9}, {3.6750741121669493`*^9, 
   3.6750741425595427`*^9}, {3.675074277236224*^9, 3.6750742958734646`*^9}, 
   3.6750744355286837`*^9, {3.675074605563486*^9, 3.6750746060168076`*^9}, {
   3.675074890315713*^9, 3.6750748907570267`*^9}, {3.6750749421585445`*^9, 
   3.675075011650916*^9}, {3.6750751312578917`*^9, 3.6750751317912703`*^9}, {
   3.6750752791599693`*^9, 3.67507527955425*^9}, {3.6750753147622623`*^9, 
   3.675075350078353*^9}, {3.6750753805099726`*^9, 3.6750753808652253`*^9}, {
   3.675075547934921*^9, 3.6750755794523125`*^9}, {3.6750760777443266`*^9, 
   3.675076085206628*^9}, {3.6750762105356674`*^9, 3.675076297575506*^9}, {
   3.675412633919282*^9, 3.6754126447418327`*^9}, {3.74826883437013*^9, 
   3.748268840425055*^9}, {3.748274908599235*^9, 3.7482749383738413`*^9}, {
   3.748275024864773*^9, 3.74827503278117*^9}, {3.748275235712493*^9, 
   3.7482752720016823`*^9}, 3.748276990348907*^9, {3.748277137100143*^9, 
   3.748277148539576*^9}, {3.748277221157653*^9, 3.748277229341816*^9}, 
   3.748277297781034*^9, 3.942135936753846*^9, 3.942136216966177*^9, {
   3.9421398700059834`*^9, 3.9421398802343407`*^9}},
 CellLabel->
  "In[338]:=",ExpressionUUID->"22915bdb-0eaf-4aa1-a8ed-8b6075215bc0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"h2", "[", 
      RowBox[{"\[CapitalDelta]_", ",", "l_"}], "]"}], "[", "m_", "]"}], ":=", 
    
    RowBox[{
     RowBox[{"hR", "[", 
      RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], "[", 
     RowBox[{"2", "m"}], "]"}]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.748277285902314*^9, 3.748277303088532*^9}, {
  3.9421360947469797`*^9, 3.942136279882683*^9}},
 CellLabel->
  "In[342]:=",ExpressionUUID->"21bd0b86-6add-4d07-a142-301e4f748444"],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "g", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"g", "[", 
     RowBox[{"x_", ",", "l_"}], "]"}], "[", 
    RowBox[{"p1_", ",", "q1_"}], "]"}], "[", "m_", "]"}], ":=", 
  RowBox[{"0", "/;", 
   RowBox[{"m", "<", "0"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"g", "[", 
      RowBox[{"x_", ",", "l_"}], "]"}], "[", 
     RowBox[{"p1_", ",", "q1_"}], "]"}], "[", "m_", "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"g", "[", 
        RowBox[{"x", ",", "l"}], "]"}], "[", 
       RowBox[{"p1", ",", "q1"}], "]"}], "[", "m", "]"}], "=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"p", ",", "q", ",", "d"}], "}"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"4", " ", 
             SqrtBox["r2"]}], ")"}], "x"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"h2", "[", 
                 RowBox[{"x", ",", "l"}], "]"}], "[", "m", "]"}], "/.", 
               RowBox[{"d", "->", 
                RowBox[{"p", "+", "q"}]}]}], ")"}], "+", 
             SuperscriptBox[
              RowBox[{"O", "[", "r2", "]"}], 
              RowBox[{"m", "+", "1"}]]}], "//", "Normal"}], ")"}]}], "/.", 
         RowBox[{"p", "->", "p1"}]}], "/.", 
        RowBox[{"q", "->", "q1"}]}]}], "]"}]}], ")"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.942136281914072*^9, 3.942136285217334*^9}, {
   3.9421396592412453`*^9, 3.942139790828808*^9}, {3.9421399114117727`*^9, 
   3.942139912789342*^9}, {3.943456193192711*^9, 3.943456194053616*^9}, {
   3.943607239456492*^9, 3.943607250924621*^9}, 3.943607441545196*^9, 
   3.9436074882813253`*^9, {3.943607530672348*^9, 3.943607533823176*^9}, {
   3.958210521664763*^9, 3.95821053575528*^9}},
 CellLabel->
  "In[343]:=",ExpressionUUID->"5a37f472-421c-49a6-81da-f6da682b9317"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ar\[Eta]", "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", "r2"}], " ", ")"}], 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        RowBox[{"\[CapitalDelta]", "[", "1", "]"}]}], "-", 
       RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}], "2"]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r2", "2"], "-", 
       RowBox[{"4", " ", "\[Eta]2", " ", "r2"}], "+", 
       RowBox[{"2", " ", "r2"}], "+", "1"}], ")"}], 
     FractionBox[
      RowBox[{
       RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "+", 
       RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}], "2"]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.943438462177478*^9, 3.943438562799259*^9}, {
  3.943438622323658*^9, 3.9434386583208857`*^9}, {3.943454145449298*^9, 
  3.943454188828031*^9}, {3.943455213709242*^9, 3.943455216647285*^9}, {
  3.9434554921931868`*^9, 3.9434554928937674`*^9}},
 CellLabel->
  "In[346]:=",ExpressionUUID->"ccc320fe-8a30-46e9-a6fc-6ca120ded27b"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Since", " ", "the", " ", "bulk", " ", "blocks", " ", "are", " ", "written",
    " ", "in", " ", 
   RowBox[{"(", 
    RowBox[{"r2", ",", "\[Eta]2"}], ")"}], " ", "coordinates", " ", "we", " ",
    "change", " ", "variables", " ", "from", " ", 
   RowBox[{"(", 
    RowBox[{"u", ",", "v"}], ")"}], "to", " ", 
   RowBox[{"(", 
    RowBox[{"r2", ",", "\[Eta]2"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.964868417238729*^9, 3.964868487268022*^9}, {
  3.9648710403728323`*^9, 3.9648710448413067`*^9}},
 CellLabel->
  "In[347]:=",ExpressionUUID->"43483936-3669-4f02-8b13-62f70f7b4bc0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"r2\[Eta]2toupt", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r2", "\[Rule]", 
      FractionBox[
       RowBox[{"2", "+", "u", "+", "v", "-", 
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{"1", "+", "u", "+", "v", "+", 
           RowBox[{"u", " ", "v"}]}]]}]}], 
       RowBox[{"u", "-", "v"}]]}], ",", 
     RowBox[{"\[Eta]2", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], 
       RowBox[{"u", "-", "v"}]]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"upttor2\[Eta]2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"u", "->", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "r2"}], "+", 
        SuperscriptBox["r2", "2"], "+", 
        RowBox[{"4", " ", "r2", " ", "\[Eta]2"}]}], 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "r2"}], "+", 
        SuperscriptBox["r2", "2"], "-", 
        RowBox[{"4", " ", "r2", " ", "\[Eta]2"}]}]]}], ",", 
     RowBox[{"v", "->", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"6", " ", "r2"}], "+", 
        SuperscriptBox["r2", "2"], "+", 
        RowBox[{"4", " ", "r2", " ", "\[Eta]2"}]}], 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "r2"}], "+", 
        SuperscriptBox["r2", "2"], "-", 
        RowBox[{"4", " ", "r2", " ", "\[Eta]2"}]}]]}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.964857485858077*^9, 3.964857514645893*^9}},
 CellLabel->
  "In[348]:=",ExpressionUUID->"3263156a-0154-4575-b33e-c79e153d9c37"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9648574177453938`*^9, 3.964857463351327*^9}, 
   3.964888756980814*^9},
 CellLabel->
  "In[350]:=",ExpressionUUID->"3e24c149-78b2-43ad-8533-6ab2238d1f6b"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.964871262604066*^9, 3.9648713005541162`*^9}},
 CellLabel->
  "In[351]:=",ExpressionUUID->"10ea610e-561a-4749-9fe8-7a262d91b57c"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "It", " ", "takes", " ", "a", " ", "while", " ", "to", " ", "check", " ", 
     "the", " ", "identities", " ", "in", " ", "the", " ", "bulk", " ", 
     "channel"}], ",", " ", 
    RowBox[{"in", " ", "particular", " ", "the", " ", "component", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"11", ",", "22"}], "}"}], "."}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{3.9648713109407063`*^9},
 CellLabel->
  "In[352]:=",ExpressionUUID->"70f7d59e-96fa-4a82-9fb0-3001d125f97d"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["PSU", "Title",
 CellChangeTimes->{{3.964857723215727*^9, 3.96485772369293*^9}, {
  3.964871328546631*^9, 
  3.964871329503635*^9}},ExpressionUUID->"02432dec-868c-440f-a6e6-\
291c38cce2c8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"f", ",", "fr"}], "]"}], "\n", 
 RowBox[{
  RowBox[{"S", "=", 
   RowBox[{"Sbosontab", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fr", "[", 
     RowBox[{"r2", ",", "\[Eta]2"}], "]"}], "/.", "r2\[Eta]2toupt"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"PDr", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"DP", "@@", "S"}], "/.", "upttor2\[Eta]2"}], "//", 
    RowBox[{
     RowBox[{"FullSimplify", "[", 
      RowBox[{"#", ",", 
       RowBox[{
        RowBox[{"r2", ">", "0"}], "&&", 
        RowBox[{"r2", "<", "1"}], "&&", 
        RowBox[{"\[Eta]2", ">", "0"}], "&&", 
        RowBox[{"\[Eta]2", "<", "1"}]}]}], "]"}], "&"}]}], "//", 
   "FullSimplify"}]}]}], "Input",
 CellChangeTimes->{{3.964861213284823*^9, 3.964861216092445*^9}, 
   3.964871448347624*^9},
 CellLabel->
  "In[353]:=",ExpressionUUID->"a2895221-d2c0-47b2-9a48-622370ae8183"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"8", " ", 
     RowBox[{"fr", "[", 
      RowBox[{"r2", ",", "\[Eta]2"}], "]"}], " ", 
     RowBox[{"\[CapitalDelta]", "[", "1", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", "q", "+", 
       RowBox[{"\[CapitalDelta]", "[", "1", "]"}]}], ")"}]}], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "q", "+", 
           RowBox[{"2", " ", "\[Eta]2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "r2"}], ")"}], "2"], "-", 
           RowBox[{"4", " ", "r2", " ", "\[Eta]2"}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "r2"}], ")"}], "2"], "+", 
           RowBox[{"4", " ", "r2", " ", "\[Eta]2"}]}], ")"}], " ", 
         RowBox[{"\[CapitalDelta]", "[", "1", "]"}]}]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["fr", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r2", ",", "\[Eta]2"}], "]"}]}], "r2"], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", "\[Eta]2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "r2"}], ")"}], "2"], "-", 
        RowBox[{"4", " ", "r2", " ", "\[Eta]2"}]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["fr", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r2", ",", "\[Eta]2"}], "]"}]}], "r2"], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"r2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"2", " ", "q"}], "+", "r2"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r2"}], ")"}], "2"], "-", 
             RowBox[{"4", " ", "r2", " ", "\[Eta]2"}]}], ")"}]}], ")"}]}], 
        "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "r2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "r2"}], ")"}], "2"], "+", 
           RowBox[{"4", " ", "r2", " ", "\[Eta]2"}]}], ")"}], " ", 
         RowBox[{"\[CapitalDelta]", "[", "1", "]"}]}]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["fr", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r2", ",", "\[Eta]2"}], "]"}]}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["r2", "2"]}]], "+", 
    RowBox[{"2", " ", "r2", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "r2"}], ")"}], "2"], "-", 
       RowBox[{"4", " ", "r2", " ", "\[Eta]2"}]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox["fr", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"2", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r2", ",", "\[Eta]2"}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.964861101222859*^9, 3.964861119966721*^9}, {
   3.964861208850828*^9, 3.964861223321734*^9}, 3.964861255180313*^9, 
   3.9648668750224447`*^9, {3.9648670025208817`*^9, 3.964867025168235*^9}, {
   3.964867150597321*^9, 3.9648671738428383`*^9}, 3.964868711951152*^9, 
   3.964870570966791*^9, 3.964871442730679*^9, 3.964889189564818*^9},
 CellLabel->
  "Out[356]=",ExpressionUUID->"2e64d430-b356-4d9f-862c-bde32b6b0ec6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"m", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", "fr", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"fr", "[", 
      RowBox[{"r2_", ",", "\[Eta]2_"}], "]"}], "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Ar\[Eta]", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"g", "[", 
           RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], "[", 
          RowBox[{"p", ",", "q"}], "]"}], "[", "m", "]"}]}], ")"}], "/.", 
      RowBox[{"\[CapitalDelta]12", "->", 
       RowBox[{
        RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "-", 
        RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}]}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"aux", "=", "PDr"}], ";", "\[IndentingNewLine]", 
    RowBox[{"aux", "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"aux", "-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"a", "[", "1", "]"}], " ", "Ar\[Eta]", " ", 
               RowBox[{
                RowBox[{
                 RowBox[{"g", "[", 
                  RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], "[", 
                 RowBox[{"dimpar", ",", "dimtran"}], "]"}], "[", "m", "]"}]}],
               "+", 
              RowBox[{
               RowBox[{"a", "[", "2", "]"}], " ", "Ar\[Eta]", " ", 
               RowBox[{
                RowBox[{
                 RowBox[{"g", "[", 
                  RowBox[{"\[CapitalDelta]", ",", 
                   RowBox[{"l", "-", "2"}]}], "]"}], "[", 
                 RowBox[{"dimpar", ",", "dimtran"}], "]"}], "[", "m", "]"}]}],
               "+", 
              RowBox[{
               RowBox[{"a", "[", "3", "]"}], " ", "Ar\[Eta]", " ", 
               RowBox[{
                RowBox[{
                 RowBox[{"g", "[", 
                  RowBox[{
                   RowBox[{"\[CapitalDelta]", "+", "2"}], ",", "l"}], "]"}], 
                 "[", 
                 RowBox[{"dimpar", ",", "dimtran"}], "]"}], "[", "m", "]"}]}],
               "+", 
              RowBox[{
               RowBox[{"a", "[", "4", "]"}], " ", "Ar\[Eta]", " ", 
               RowBox[{
                RowBox[{
                 RowBox[{"g", "[", 
                  RowBox[{
                   RowBox[{"\[CapitalDelta]", "+", "2"}], ",", 
                   RowBox[{"l", "-", "2"}]}], "]"}], "[", 
                 RowBox[{"dimpar", ",", "dimtran"}], "]"}], "[", "m", 
                "]"}]}]}], ")"}], "/.", 
            RowBox[{"\[CapitalDelta]12", "->", 
             RowBox[{
              RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "-", 
              RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}]}]}], "/.", 
           RowBox[{"{", 
            RowBox[{"\[CapitalSigma]P", "@@", "S"}], "}"}]}], "/.", 
          "UpliftedDimPSU"}], ")"}]}], "/.", 
       RowBox[{
        RowBox[{"cs", "[", 
         RowBox[{"P", ",", "bulk"}], "]"}], "@@", "S"}]}], ")"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"aux", "=", 
     RowBox[{
      RowBox[{"(", 
       FractionBox["aux", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Ar\[Eta]", "/.", 
           RowBox[{"\[CapitalSigma]P", "@@", "S"}]}], ")"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"4", " ", 
            SqrtBox["r2"]}], ")"}], "\[CapitalDelta]"]}]], ")"}], "//", 
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{"#", ",", "r2"}], "]"}], "&"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"aux", "=", 
     RowBox[{"aux", "/.", 
      RowBox[{
       SuperscriptBox["r2", "a_"], ":>", 
       SuperscriptBox["r2", 
        RowBox[{"Simplify", "[", "a", "]"}]]}]}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"aux", "=", 
     RowBox[{"aux", "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "r2", "]"}], 
       RowBox[{"m", "+", "1"}]]}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"l", ",", "2", ",", "2", ",", "2"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.964857350166164*^9, 3.964857359829833*^9}, {
  3.964857630351741*^9, 3.96485769320827*^9}, {3.9648579618257236`*^9, 
  3.964857969388541*^9}, {3.964861124766655*^9, 3.96486115246459*^9}, {
  3.9648612630487947`*^9, 3.964861274243021*^9}, {3.964867477885468*^9, 
  3.964867478943707*^9}, {3.964867801297698*^9, 3.964867830396748*^9}, {
  3.964868717189858*^9, 3.9648687174933643`*^9}},
 CellLabel->
  "In[357]:=",ExpressionUUID->"ddf24b87-1dfd-453b-b0b3-2693dcf58dca"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "r2", "]"}], "2"],
    SeriesData[$CellContext`r2, 0, {}, 2, 2, 1],
    Editable->False], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.9648611535434027`*^9, {3.964861236763362*^9, 3.96486127964382*^9}, 
   3.9648675013934298`*^9, 3.9648678537783413`*^9, 3.964868718475225*^9, 
   3.9648705736906757`*^9, 3.964871455673107*^9, 3.9648891909804277`*^9},
 CellLabel->
  "Out[358]=",ExpressionUUID->"a0a62d09-067b-43c7-9d96-b07d9c06aa52"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["TSU", "Title",
 CellChangeTimes->{{3.9648577332687473`*^9, 
  3.964857733620792*^9}},ExpressionUUID->"d3f5ce57-f2e6-4367-b7b3-\
bdd3fc358183"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"f", ",", "fr"}], "]"}], "\n", 
 RowBox[{
  RowBox[{"S", "=", 
   RowBox[{"Sbosontab", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"u_", ",", "v_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"fr", "[", 
     RowBox[{"r2", ",", "\[Eta]2"}], "]"}], "/.", "r2\[Eta]2toupt"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"TDr", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"DT", "@@", "S"}], "/.", "upttor2\[Eta]2"}], "//", 
    RowBox[{
     RowBox[{"FullSimplify", "[", 
      RowBox[{"#", ",", 
       RowBox[{
        RowBox[{"r2", ">", "0"}], "&&", 
        RowBox[{"r2", "<", "1"}], "&&", 
        RowBox[{"\[Eta]2", ">", "0"}], "&&", 
        RowBox[{"\[Eta]2", "<", "1"}]}]}], "]"}], "&"}]}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"ClearAll", "[", "f", "]"}]}], "Input",
 CellChangeTimes->{{3.964861213284823*^9, 3.964861216092445*^9}, 
   3.964871463333763*^9},
 CellLabel->
  "In[359]:=",ExpressionUUID->"b8289bda-e34b-48b6-84ea-f2c3c19272b0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"fr", "[", 
    RowBox[{"r2", ",", "\[Eta]2"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{"p", "-", 
     RowBox[{"\[CapitalDelta]", "[", "1", "]"}]}], ")"}], " ", 
   RowBox[{"\[CapitalDelta]", "[", "1", "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "p", "-", 
            RowBox[{"2", " ", "\[Eta]2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "r2"}], ")"}], "2"], "-", 
            RowBox[{"4", " ", "r2", " ", "\[Eta]2"}]}], ")"}]}], "-", 
         RowBox[{"2", " ", "\[Eta]2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"r2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", "r2", "+", 
               RowBox[{"4", " ", "\[Eta]2"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"\[CapitalDelta]", "[", "1", "]"}]}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["fr", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r2", ",", "\[Eta]2"}], "]"}]}], "r2"], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Eta]2"}], ")"}], " ", "\[Eta]2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "r2"}], ")"}], "2"], "-", 
         RowBox[{"4", " ", "r2", " ", "\[Eta]2"}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["fr", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r2", ",", "\[Eta]2"}], "]"}]}], "r2"], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "p", " ", "r2"}], "-", 
            SuperscriptBox["r2", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "r2"}], ")"}], "2"], "-", 
            RowBox[{"4", " ", "r2", " ", "\[Eta]2"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "r2"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"r2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", "r2", "+", 
               RowBox[{"4", " ", "\[Eta]2"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"\[CapitalDelta]", "[", "1", "]"}]}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["fr", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"r2", ",", "\[Eta]2"}], "]"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["r2", "2"]}]], "+", 
     RowBox[{"2", " ", "r2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "r2"}], ")"}], "2"], "-", 
        RowBox[{"4", " ", "r2", " ", "\[Eta]2"}]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["fr", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"r2", ",", "\[Eta]2"}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.964861101222859*^9, 3.964861119966721*^9}, {
   3.964861208850828*^9, 3.964861223321734*^9}, 3.964861255180313*^9, {
   3.964861388629694*^9, 3.9648613934304037`*^9}, 3.9648687352360563`*^9, {
   3.964870605002521*^9, 3.964870618812195*^9}, 3.964871470545698*^9, 
   3.9648891993077297`*^9},
 CellLabel->
  "Out[362]=",ExpressionUUID->"4d0faa4e-0700-4c28-9cd0-0341c223d251"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"m", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", "fr", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"fr", "[", 
      RowBox[{"r2_", ",", "\[Eta]2_"}], "]"}], "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Ar\[Eta]", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"g", "[", 
           RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], "[", 
          RowBox[{"p", ",", "q"}], "]"}], "[", "m", "]"}]}], ")"}], "/.", 
      RowBox[{"\[CapitalDelta]12", "->", 
       RowBox[{
        RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "-", 
        RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}]}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"aux", "=", "TDr"}], ";", "\[IndentingNewLine]", 
    RowBox[{"aux", "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"aux", "-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"a", "[", "1", "]"}], " ", "Ar\[Eta]", " ", 
               RowBox[{
                RowBox[{
                 RowBox[{"g", "[", 
                  RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}], "[", 
                 RowBox[{"dimpar", ",", "dimtran"}], "]"}], "[", "m", "]"}]}],
               "+", 
              RowBox[{
               RowBox[{"a", "[", "2", "]"}], " ", "Ar\[Eta]", " ", 
               RowBox[{
                RowBox[{
                 RowBox[{"g", "[", 
                  RowBox[{"\[CapitalDelta]", ",", 
                   RowBox[{"l", "-", "2"}]}], "]"}], "[", 
                 RowBox[{"dimpar", ",", "dimtran"}], "]"}], "[", "m", "]"}]}],
               "+", 
              RowBox[{
               RowBox[{"a", "[", "3", "]"}], " ", "Ar\[Eta]", " ", 
               RowBox[{
                RowBox[{
                 RowBox[{"g", "[", 
                  RowBox[{
                   RowBox[{"\[CapitalDelta]", "+", "2"}], ",", "l"}], "]"}], 
                 "[", 
                 RowBox[{"dimpar", ",", "dimtran"}], "]"}], "[", "m", "]"}]}],
               "+", 
              RowBox[{
               RowBox[{"a", "[", "4", "]"}], " ", "Ar\[Eta]", " ", 
               RowBox[{
                RowBox[{
                 RowBox[{"g", "[", 
                  RowBox[{
                   RowBox[{"\[CapitalDelta]", "+", "2"}], ",", 
                   RowBox[{"l", "-", "2"}]}], "]"}], "[", 
                 RowBox[{"dimpar", ",", "dimtran"}], "]"}], "[", "m", 
                "]"}]}]}], ")"}], "/.", 
            RowBox[{"\[CapitalDelta]12", "->", 
             RowBox[{
              RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "-", 
              RowBox[{"\[CapitalDelta]", "[", "2", "]"}]}]}]}], "/.", 
           RowBox[{"{", 
            RowBox[{"\[CapitalSigma]P", "@@", "S"}], "}"}]}], "/.", 
          "UpliftedDimTSU"}], ")"}]}], "/.", 
       RowBox[{
        RowBox[{"cs", "[", 
         RowBox[{"T", ",", "bulk"}], "]"}], "@@", "S"}]}], ")"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"aux", "=", 
     RowBox[{
      RowBox[{"(", 
       FractionBox["aux", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Ar\[Eta]", "/.", 
           RowBox[{"\[CapitalSigma]P", "@@", "S"}]}], ")"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"4", " ", 
            SqrtBox["r2"]}], ")"}], "\[CapitalDelta]"]}]], ")"}], "//", 
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{"#", ",", "r2"}], "]"}], "&"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"aux", "=", 
     RowBox[{"aux", "/.", 
      RowBox[{
       SuperscriptBox["r2", "a_"], ":>", 
       SuperscriptBox["r2", 
        RowBox[{"Simplify", "[", "a", "]"}]]}]}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"aux", "=", 
     RowBox[{"aux", "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "r2", "]"}], 
       RowBox[{"m", "+", "1"}]]}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"l", ",", "2", ",", "2", ",", "2"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.964857350166164*^9, 3.964857359829833*^9}, {
   3.964857630351741*^9, 3.96485769320827*^9}, {3.9648579618257236`*^9, 
   3.964857969388541*^9}, {3.964861124766655*^9, 3.96486115246459*^9}, {
   3.9648612630487947`*^9, 3.964861274243021*^9}, {3.964861320791031*^9, 
   3.964861348786834*^9}, {3.96486139794*^9, 3.964861421668689*^9}, 
   3.96486789252384*^9, {3.964868190686398*^9, 3.9648682049573708`*^9}},
 CellLabel->
  "In[364]:=",ExpressionUUID->"26ee10a0-c88f-49a9-a32d-fbf4e0fbefad"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "r2", "]"}], "2"],
    SeriesData[$CellContext`r2, 0, {}, 2, 2, 1],
    Editable->False], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.964861399934886*^9, 3.964861424595151*^9}, 
   3.9648681996736526`*^9, 3.9648683084146442`*^9, 3.964868738354496*^9, 
   3.964870620236845*^9, 3.96487147302352*^9, 3.9648892006523447`*^9},
 CellLabel->
  "Out[365]=",ExpressionUUID->"70e3d09a-d290-4d8a-8468-457eac0d6dec"]
}, Open  ]]
}, Closed]]
},
WindowSize->{1512, 881},
WindowMargins->{{-5, Automatic}, {Automatic, 21}},
FrontEndVersion->"14.1 for Mac OS X ARM (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2e732990-89c8-4d66-82dc-f2db553671ad"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 202, 3, 96, "Title",ExpressionUUID->"4fe3043d-5b69-4415-9dd5-ce2fe8d64e11"],
Cell[781, 27, 419, 9, 49, "Input",ExpressionUUID->"dc99d4ec-72b0-45e3-8bcd-a8ba5221c641"],
Cell[1203, 38, 2686, 79, 111, "Input",ExpressionUUID->"6ace52c0-a6b5-4d1f-a3e0-e7d9b51ca977"],
Cell[3892, 119, 749, 20, 49, "Input",ExpressionUUID->"0e26e25d-acbb-456a-9b07-2737f153327e"],
Cell[4644, 141, 1700, 49, 131, "Input",ExpressionUUID->"f535e675-6280-42b7-894c-289d93594fd0"]
}, Closed]],
Cell[CellGroupData[{
Cell[6381, 195, 157, 3, 70, "Title",ExpressionUUID->"e35cf9f9-2776-4c3e-ba14-b3957f974d8f"],
Cell[6541, 200, 1084, 32, 44, "Input",ExpressionUUID->"d8b83be0-0423-4e01-b05d-fb4bcf81299b"]
}, Closed]],
Cell[CellGroupData[{
Cell[7662, 237, 146, 3, 70, "Title",ExpressionUUID->"9038a9a3-e3ee-42a0-b608-e78ae0806eef"],
Cell[7811, 242, 325, 6, 29, "Input",ExpressionUUID->"9e64a069-f65b-46ba-98d0-0fba53c5bd55"],
Cell[CellGroupData[{
Cell[8161, 252, 2928, 65, 92, "Input",ExpressionUUID->"61d687cd-c54f-4c8c-9989-e71baa9181bb"],
Cell[11092, 319, 1114, 17, 33, "Output",ExpressionUUID->"3a54080d-1b34-49d9-ba81-3ef05a20be35"]
}, Open  ]],
Cell[12221, 339, 204, 5, 29, "Input",ExpressionUUID->"39427cd7-ec0a-4ef3-b7a9-a89f7c5f98f3"],
Cell[CellGroupData[{
Cell[12450, 348, 3099, 72, 118, "Input",ExpressionUUID->"8281b182-c0e7-4164-a81b-bac333565022"],
Cell[15552, 422, 618, 11, 33, "Output",ExpressionUUID->"4641d8bf-7ed2-4ebb-a890-d78cb6192399"]
}, Open  ]],
Cell[16185, 436, 153, 3, 29, "Input",ExpressionUUID->"c98aeff6-3c66-46aa-a143-8c46cb79a4de"]
}, Closed]],
Cell[CellGroupData[{
Cell[16375, 444, 197, 4, 70, "Title",ExpressionUUID->"420d2829-cf70-4640-bbc5-46e37c311cb7"],
Cell[16575, 450, 273, 7, 29, "Input",ExpressionUUID->"c5c86a6d-65b6-4d71-a9a6-9a508dfce44d"],
Cell[CellGroupData[{
Cell[16873, 461, 2895, 64, 92, "Input",ExpressionUUID->"8454f57c-f7b5-4216-8e25-3a1936673432"],
Cell[19771, 527, 1041, 16, 33, "Output",ExpressionUUID->"7a83ccbc-4b99-436c-8af8-0df7f6b29db9"]
}, Open  ]],
Cell[20827, 546, 204, 5, 29, "Input",ExpressionUUID->"109d019f-7832-499b-8ca3-7d8d32aea555"],
Cell[CellGroupData[{
Cell[21056, 555, 3103, 72, 118, "Input",ExpressionUUID->"20c6bb52-e32c-4468-a379-4f79d3e00571"],
Cell[24162, 629, 521, 10, 33, "Output",ExpressionUUID->"61f0a5ec-d5e1-4bb4-9ea6-03588dc9e312"]
}, Open  ]],
Cell[24698, 642, 154, 3, 29, "Input",ExpressionUUID->"a345fdda-155c-4767-80ad-e0b8c27f7ca7"]
}, Closed]],
Cell[CellGroupData[{
Cell[24889, 650, 155, 3, 70, "Title",ExpressionUUID->"23f8a57a-5ebe-4955-b6b0-43e61575bf10"],
Cell[CellGroupData[{
Cell[25069, 657, 570, 10, 79, "Subsection",ExpressionUUID->"7b154a07-19f7-4cf1-ad51-0e6632ea26e2"],
Cell[25642, 669, 633, 15, 100, "Text",ExpressionUUID->"0a76f336-4919-4d71-a5ec-0c497e08d373"],
Cell[CellGroupData[{
Cell[26300, 688, 290, 4, 43, "Subsubsection",ExpressionUUID->"0d48b1fc-e79b-4660-be8e-e114fb80e55b"],
Cell[26593, 694, 2443, 61, 294, "Input",ExpressionUUID->"eeb42a26-5f76-4f0a-8386-5454cf6fb422"]
}, Closed]],
Cell[CellGroupData[{
Cell[29073, 760, 284, 4, 35, "Subsubsection",ExpressionUUID->"b4a5b3a8-5441-401f-8d0d-2635e90379ff"],
Cell[29360, 766, 3836, 110, 311, "Input",ExpressionUUID->"447b4441-12c3-4e34-aa4b-f415a538c1d3"]
}, Closed]],
Cell[CellGroupData[{
Cell[33233, 881, 329, 5, 35, "Subsubsection",ExpressionUUID->"e8e9a36f-750c-4d1c-b7b7-2f437e8447e4"],
Cell[33565, 888, 4266, 109, 406, "Input",ExpressionUUID->"f980961e-561e-4db1-a9e7-aa98a69ea2ff"]
}, Closed]],
Cell[CellGroupData[{
Cell[37868, 1002, 292, 4, 35, "Subsubsection",ExpressionUUID->"6d19fdd4-e4c2-4cba-8052-593c6b73f491"],
Cell[38163, 1008, 574, 16, 29, "Input",ExpressionUUID->"c51fa59f-40bc-4f59-a869-5cffe4aea5be"],
Cell[38740, 1026, 1493, 47, 61, "Input",ExpressionUUID->"bf8ce5b3-eb95-4754-94e5-5221b448ba45"],
Cell[40236, 1075, 1560, 51, 43, "Input",ExpressionUUID->"c12e2ae6-de85-4898-a6b2-e9bafea29f94"]
}, Closed]],
Cell[CellGroupData[{
Cell[41833, 1131, 421, 10, 35, "Subsubsection",ExpressionUUID->"4efa8e0b-745f-4150-889d-c175a77b07e0"],
Cell[42257, 1143, 1765, 57, 61, "Input",ExpressionUUID->"32cb9196-e0b8-4319-aebc-fbbee787a75b"]
}, Closed]],
Cell[CellGroupData[{
Cell[44059, 1205, 287, 4, 35, "Subsubsection",ExpressionUUID->"6e033d3c-26b3-42db-b8e8-b876382bc360"],
Cell[44349, 1211, 323, 10, 33, "Text",ExpressionUUID->"d98de669-6326-488d-aad0-eb354b0546b3"],
Cell[44675, 1223, 590, 18, 29, "Input",ExpressionUUID->"70f3305c-6312-47c8-a28a-b13b63ef58c3"],
Cell[45268, 1243, 4957, 121, 183, "Input",ExpressionUUID->"22915bdb-0eaf-4aa1-a8ed-8b6075215bc0"],
Cell[50228, 1366, 540, 15, 49, "Input",ExpressionUUID->"21bd0b86-6add-4d07-a142-301e4f748444"],
Cell[50771, 1383, 2100, 57, 76, "Input",ExpressionUUID->"5a37f472-421c-49a6-81da-f6da682b9317"],
Cell[52874, 1442, 1041, 28, 36, "Input",ExpressionUUID->"ccc320fe-8a30-46e9-a6fc-6ca120ded27b"],
Cell[53918, 1472, 634, 15, 29, "Input",ExpressionUUID->"43483936-3669-4f02-8b13-62f70f7b4bc0"],
Cell[54555, 1489, 1545, 45, 93, "Input",ExpressionUUID->"3263156a-0154-4575-b33e-c79e153d9c37"],
Cell[56103, 1536, 203, 4, 29, "Input",ExpressionUUID->"3e24c149-78b2-43ad-8533-6ab2238d1f6b"],
Cell[56309, 1542, 177, 3, 29, "Input",ExpressionUUID->"10ea610e-561a-4749-9fe8-7a262d91b57c"],
Cell[56489, 1547, 575, 14, 49, "Input",ExpressionUUID->"70f7d59e-96fa-4a82-9fb0-3001d125f97d"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[57125, 1568, 194, 4, 70, "Title",ExpressionUUID->"02432dec-868c-440f-a6e6-291c38cce2c8"],
Cell[CellGroupData[{
Cell[57344, 1576, 1037, 32, 90, "Input",ExpressionUUID->"a2895221-d2c0-47b2-9a48-622370ae8183"],
Cell[58384, 1610, 4454, 131, 103, "Output",ExpressionUUID->"2e64d430-b356-4d9f-862c-bde32b6b0ec6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62875, 1746, 4635, 119, 330, "Input",ExpressionUUID->"ddf24b87-1dfd-453b-b0b3-2693dcf58dca"],
Cell[67513, 1867, 547, 13, 35, "Output",ExpressionUUID->"a0a62d09-067b-43c7-9d96-b07d9c06aa52"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[68109, 1886, 148, 3, 70, "Title",ExpressionUUID->"d3f5ce57-f2e6-4367-b7b3-bdd3fc358183"],
Cell[CellGroupData[{
Cell[68282, 1893, 1099, 33, 111, "Input",ExpressionUUID->"b8289bda-e34b-48b6-84ea-f2c3c19272b0"],
Cell[69384, 1928, 4207, 122, 103, "Output",ExpressionUUID->"4d0faa4e-0700-4c28-9cd0-0341c223d251"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73628, 2055, 4657, 119, 330, "Input",ExpressionUUID->"26ee10a0-c88f-49a9-a32d-fbf4e0fbefad"],
Cell[78288, 2176, 518, 12, 35, "Output",ExpressionUUID->"70e3d09a-d290-4d8a-8468-457eac0d6dec"]
}, Open  ]]
}, Closed]]
}
]
*)



==> anc/Bdd_checkFinal.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     23801,        634]
NotebookOptionsPosition[     21331,        586]
NotebookOutlinePosition[     21723,        602]
CellTagsIndexPosition[     21680,        599]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
This file checks relations for Bulk-defect-defect conformal blocks\
\>", "Title",
 CellChangeTimes->{{3.964889485805657*^9, 
  3.9648895067308073`*^9}},ExpressionUUID->"f43ea625-61b5-4e9d-b89c-\
5197f593d9c0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], "\n", 
 RowBox[{"Get", "[", "\"\<Bdd_checkFinal.txt\>\"", "]"}]}], "Input",
 CellChangeTimes->{{3.964776051733652*^9, 3.964776059884245*^9}, {
   3.964871504503264*^9, 3.96487152103246*^9}, {3.964878295027567*^9, 
   3.964878302559114*^9}, 3.964880610881778*^9},
 CellLabel->
  "In[237]:=",ExpressionUUID->"f7a0f03a-255b-4483-aff8-272592254cc1"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(", 
    StyleBox["*",
     FontSize->16,
     FontColor->RGBColor[1, 0.5, 0.5]]}]], 
  StyleBox[
   RowBox[{
    RowBox[{
     RowBox[{"\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
       "===", "===", "===", "===", "===", "===", "===", "===", "===", 
        RowBox[{"Instructions", "/", "Notes"}], "===", "===", "===", "===", "===",
         "===", "===", "===", "===", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"[", "ii", "]"}]}], "\[TildeFullEqual]", 
         RowBox[{
          RowBox[{"[", 
           RowBox[{
            RowBox[{"\\", "bf"}], 
            RowBox[{"{", "i", "}"}]}], "]"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"notation", " ", "from", " ", "the", " ", "paper"}], 
            ")"}], ".", 
           RowBox[{"-", 
            RowBox[{"For", "[", 
             RowBox[{"1", ",", " ", 
              RowBox[{
               RowBox[{"\\", "bar"}], 
               RowBox[{"{", "2", "}"}]}]}], "]"}]}]}]}]}]}], ",", 
       RowBox[{
        RowBox[{
        "we", " ", "omit", " ", "the", " ", "bar", " ", "in", " ", "the", " ", 
         RowBox[{"notebook", ".", 
          RowBox[{"-", "Only"}]}], " ", "independent", " ", "permutations", 
         " ", "are", " ", "listed"}], ";", 
        RowBox[{
         RowBox[{
         "those", " ", "related", " ", "by", " ", "a", " ", "sign", " ", 
          "are", " ", 
          RowBox[{"skipped", ".", 
           RowBox[{"Example", ":", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"1", "\\", "bar"}], 
              RowBox[{"{", "2", "}"}]}], "]"}]}]}]}], "=", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{
            RowBox[{"[", 
             RowBox[{
              RowBox[{"\\", "bar"}], 
              RowBox[{"{", "1", "}"}], " ", "2"}], "]"}], ".", 
            RowBox[{"-", "\[IndentingNewLine]", 
             OverscriptBox["\[CapitalDelta]", "^"]}]}]}], "=", 
          RowBox[{
          "dimension", " ", "of", " ", "the", " ", "exchanged", " ", "defect",
            " ", 
           RowBox[{"operator", ".", "\[IndentingNewLine]", 
            RowBox[{"{", 
             RowBox[{
              SubscriptBox[
               OverscriptBox["\[CapitalDelta]", "^"], "2"], ",", 
              SubscriptBox[
               OverscriptBox["\[CapitalDelta]", "^"], "3"]}]}]}]}]}]}]}]}], 
      "]"}], "}"}], "=", 
    RowBox[{
     RowBox[{"external", " ", "defect", " ", "operator", " ", 
      RowBox[{"dimensions", ".", "\[IndentingNewLine]", 
       SubscriptBox["\[CapitalDelta]", "1"]}]}], "=", 
     RowBox[{"external", " ", "bulk", " ", "operator", " ", "dimension"}]}]}],
   
   FontSize->16,
   FontColor->RGBColor[1, 0.5, 0.5]], 
  StyleBox[
   RowBox[{
    StyleBox["*",
     FontSize->16,
     FontColor->RGBColor[1, 0.5, 0.5]], ")"}]]}]], "Input",
 CellChangeTimes->{{3.964871094077495*^9, 3.964871184535918*^9}, {
  3.964887681437841*^9, 
  3.964887721980072*^9}},ExpressionUUID->"6b104a5b-9361-4363-a4da-\
ad08f98ca00d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Sbosontab", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "11", "}"}], ",", 
     RowBox[{"{", "22", "}"}], ",", 
     RowBox[{"{", "33", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11", ",", "22"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11", ",", "33"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"22", ",", "33"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11", ",", "22", ",", "33"}], "}"}]}], "}"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.964868782144033*^9, 3.964868786171033*^9}, {
  3.964868845579824*^9, 3.9648689463685627`*^9}, {3.964869121711588*^9, 
  3.96486916684578*^9}},
 CellLabel->
  "In[239]:=",ExpressionUUID->"d5f01dc7-4a20-438a-a354-28394471d120"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Sfermtab", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "22", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "33"}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9648691044835443`*^9, 3.964869154984539*^9}},
 CellLabel->
  "In[240]:=",ExpressionUUID->"bd7ee4be-f6a1-45f5-9b5f-2eeb4b31d636"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"w_", ",", "\[CapitalDelta]h_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox["w", 
     RowBox[{"\[CapitalDelta]h", "/", "2"}]], " ", 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"\[CapitalDelta]h", "+", 
         SubscriptBox[
          OverscriptBox["\[CapitalDelta]", "^"], "2"], "-", 
         SubscriptBox[
          OverscriptBox["\[CapitalDelta]", "^"], "3"]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"\[CapitalDelta]h", "-", 
         SubscriptBox[
          OverscriptBox["\[CapitalDelta]", "^"], "2"], "+", 
         SubscriptBox[
          OverscriptBox["\[CapitalDelta]", "^"], "3"]}], ")"}]}], ",", 
      RowBox[{"1", "-", 
       FractionBox["p", "2"], "+", "\[CapitalDelta]h"}], ",", "w"}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.964776559185315*^9, 3.964776560435904*^9}, 
   3.9647766549915133`*^9, {3.964868987155692*^9, 3.964868992153762*^9}, {
   3.9648783158708897`*^9, 3.96487831742319*^9}, {3.964880664525284*^9, 
   3.9648806831116743`*^9}, {3.964880714080336*^9, 3.9648807174207478`*^9}, {
   3.9648808701877613`*^9, 3.964880875523757*^9}, {3.964880957011561*^9, 
   3.964880968926723*^9}},
 CellLabel->
  "In[241]:=",ExpressionUUID->"4132ece7-81ae-48a9-9c7d-a3857df8ed6c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"UpliftedDimPSU", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"p", "->", 
      RowBox[{"p", "+", "2"}]}], ",", 
     RowBox[{"dimtran", "->", "q"}], ",", 
     RowBox[{"dimpar", "->", 
      RowBox[{"p", "+", "2"}]}], ",", 
     RowBox[{"dim", "->", 
      RowBox[{"p", "+", "q"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"UpliftedDimTSU", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"q", "->", 
      RowBox[{"q", "+", "2"}]}], ",", 
     RowBox[{"dimtran", "->", 
      RowBox[{"q", "+", "2"}]}], ",", 
     RowBox[{"dimpar", "->", "p"}], ",", 
     RowBox[{"dim", "->", 
      RowBox[{"p", "+", "q"}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.964881028427445*^9, 3.964881031121881*^9}, {
  3.964885016509543*^9, 3.964885018871009*^9}},
 CellLabel->
  "In[242]:=",ExpressionUUID->"f677f8c5-9964-423a-9630-dade9076fc16"]
}, Closed]],

Cell[CellGroupData[{

Cell["PSU", "Title",
 CellChangeTimes->{{3.964848515090736*^9, 
  3.9648485154678802`*^9}},ExpressionUUID->"ee4ee99e-de0f-4aed-a42c-\
668e74bc1dd9"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"For", " ", "fermionic", " ", "exchanges"}], "*)"}]], "Input",
 CellChangeTimes->{{3.964848378371098*^9, 3.964848467550981*^9}, {
  3.9648690740250053`*^9, 3.964869092201695*^9}, {3.964869383858376*^9, 
  3.9648693864003963`*^9}},ExpressionUUID->"6ae2f215-146b-4249-b03d-\
bbc03ecd8b8b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"S", "=", 
     RowBox[{"Sfermtab", "[", 
      RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"DhP", "@@", "S"}], "-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"a", "[", "1", "]"}], 
                RowBox[{"f", "[", 
                 RowBox[{"w", ",", 
                  RowBox[{
                   OverscriptBox["\[CapitalDelta]", "^"], "+", "1"}]}], 
                 "]"}]}], "/.", "UpliftedDimPSU"}], "/.", 
              RowBox[{"\[CapitalSigma]P", "@@", "S"}]}], ")"}]}], ")"}], 
          SuperscriptBox["w", 
           RowBox[{
            RowBox[{"-", 
             OverscriptBox["\[CapitalDelta]", "^"]}], "/", "2"}]]}], ",", 
         RowBox[{"{", 
          RowBox[{"w", ",", "0", ",", "n"}], "}"}]}], "]"}], "]"}], "/.", 
      RowBox[{"rhP", "@@", "S"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", 
     RowBox[{"Length", "[", "Sfermtab", "]"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"n", ",", "S"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9647765378220243`*^9, 3.9647765378255*^9}, {
   3.964776572756916*^9, 3.964776673399706*^9}, {3.964776740167091*^9, 
   3.96477674352395*^9}, {3.964776825095492*^9, 3.964776834233383*^9}, {
   3.964776869365251*^9, 3.9647768697882023`*^9}, {3.964776914584659*^9, 
   3.964776920733399*^9}, {3.9647769639147863`*^9, 3.964777029532001*^9}, {
   3.964847981013647*^9, 3.964848097141705*^9}, 3.96484813124264*^9, {
   3.964848317158092*^9, 3.964848337882978*^9}, {3.964848740413485*^9, 
   3.96484875590534*^9}, {3.964848795305256*^9, 3.964848796389155*^9}, {
   3.964848910207934*^9, 3.9648489131562853`*^9}, {3.964848949895699*^9, 
   3.9648489946764708`*^9}, {3.964849045692451*^9, 3.964849075101192*^9}, {
   3.9648493217569036`*^9, 3.96484934969864*^9}, {3.964849431203546*^9, 
   3.964849436456532*^9}, {3.9648690291171923`*^9, 3.964869063051732*^9}, {
   3.96486918697199*^9, 3.964869292440983*^9}, {3.9648783331315393`*^9, 
   3.964878335572698*^9}, {3.9648810466404743`*^9, 3.964881072929884*^9}, {
   3.964884769826961*^9, 3.964884780507539*^9}, {3.964884888898299*^9, 
   3.964884889989073*^9}},
 CellLabel->
  "In[226]:=",ExpressionUUID->"b18f2b65-8ef2-47f2-897e-aaca9711d702"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.964776683714012*^9, 3.96477677979319*^9, 3.964776837054442*^9, 
   3.964776871673708*^9, 3.9647769219027243`*^9, {3.96477697426392*^9, 
   3.964777030728137*^9}, 3.964848111294868*^9, 3.964848161998507*^9, {
   3.964848310803369*^9, 3.964848339728032*^9}, 3.964848759400894*^9, 
   3.96484880918749*^9, {3.964848935024003*^9, 3.964848996045576*^9}, {
   3.964849047348789*^9, 3.964849067301325*^9}, 3.964849351224539*^9, 
   3.964849437422214*^9, {3.9648690331338167`*^9, 3.964869067566884*^9}, 
   3.964869268361278*^9, 3.96486929920537*^9, 3.964871552176413*^9, 
   3.964881089204398*^9, {3.96488475466713*^9, 3.964884782833947*^9}, 
   3.9648848940157967`*^9, 3.9648849701543827`*^9, 3.964885040416658*^9, 
   3.9648874636519136`*^9},
 CellLabel->
  "Out[227]=",ExpressionUUID->"e2c668f0-fb99-489a-8d77-dc90620893c5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"For", " ", "rest"}], "*)"}]], "Input",
 CellChangeTimes->{{3.964848490203711*^9, 
  3.96484849274561*^9}},ExpressionUUID->"4c084e7e-191d-4f99-873c-\
d1eb38d8b6cf"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "1"}], ";", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"S", "=", 
      RowBox[{"Sbosontab", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], ";", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"DhP", "@@", "S"}], "-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"a", "[", "1", "]"}], 
                   RowBox[{"f", "[", 
                    RowBox[{"w", ",", 
                    OverscriptBox["\[CapitalDelta]", "^"]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"a", "[", "2", "]"}], 
                   RowBox[{"f", "[", 
                    RowBox[{"w", ",", 
                    RowBox[{
                    OverscriptBox["\[CapitalDelta]", "^"], "+", "2"}]}], 
                    "]"}]}]}], ")"}], "/.", "UpliftedDimPSU"}], "/.", 
               RowBox[{"\[CapitalSigma]P", "@@", "S"}]}], ")"}]}], ")"}], 
           SuperscriptBox["w", 
            RowBox[{
             RowBox[{"-", 
              OverscriptBox["\[CapitalDelta]", "^"]}], "/", "2"}]]}], ",", 
          RowBox[{"{", 
           RowBox[{"w", ",", "0", ",", "n"}], "}"}]}], "]"}], "]"}], "/.", 
       RowBox[{"rhP", "@@", "S"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{
       RowBox[{"Length", "[", "Sbosontab", "]"}], "-", "1"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"n", ",", "S"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9647765378220243`*^9, 3.9647765378255*^9}, {
   3.964776572756916*^9, 3.964776673399706*^9}, {3.964776740167091*^9, 
   3.96477674352395*^9}, {3.964776825095492*^9, 3.964776834233383*^9}, {
   3.964776869365251*^9, 3.9647768697882023`*^9}, {3.964776914584659*^9, 
   3.964776920733399*^9}, {3.9647769639147863`*^9, 3.964777029532001*^9}, {
   3.964847981013647*^9, 3.964848097141705*^9}, 3.96484813124264*^9, {
   3.964848317158092*^9, 3.964848337882978*^9}, {3.964849014574445*^9, 
   3.964849015024238*^9}, {3.964849446807872*^9, 3.964849464708416*^9}, 
   3.964849521627295*^9, {3.96486930805628*^9, 3.964869340973146*^9}, {
   3.964869570027367*^9, 3.9648695752978277`*^9}, {3.964869647453837*^9, 
   3.964869661983199*^9}, {3.9648701419541407`*^9, 3.9648701490080357`*^9}, {
   3.964885211507464*^9, 3.964885245877839*^9}},
 CellLabel->
  "In[229]:=",ExpressionUUID->"37befa03-8438-4ed6-8e88-baa41436fec8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
   "}"}]], "Output",
 CellChangeTimes->{
  3.964776683714012*^9, 3.96477677979319*^9, 3.964776837054442*^9, 
   3.964776871673708*^9, 3.9647769219027243`*^9, {3.96477697426392*^9, 
   3.964777030728137*^9}, 3.964848111294868*^9, 3.964848161998507*^9, {
   3.964848310803369*^9, 3.964848339728032*^9}, 3.9648488148171473`*^9, 
   3.964848969371128*^9, 3.964849023677952*^9, 3.964849506448473*^9, 
   3.964849539014431*^9, {3.964869566852151*^9, 3.964869576409957*^9}, {
   3.964869642939851*^9, 3.964869658469863*^9}, 3.964869732691085*^9, {
   3.964870145467964*^9, 3.9648701504486847`*^9}, 3.9648715685963593`*^9, 
   3.9648852647688417`*^9, 3.964887470585606*^9},
 CellLabel->
  "Out[229]=",ExpressionUUID->"85097b07-ada6-40e9-9447-f917e9948abc"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"11", ",", "22", ",", "33"}], "}"}], " ", "component", " ", 
   "takes", " ", "a", " ", "while", " ", "to", " ", "expand", " ", "so", " ", 
   
   RowBox[{"it", "'"}], "s", " ", "easier", " ", "to", " ", "check", " ", 
   RowBox[{"numerically", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.964870175202181*^9, 
  3.96487020858372*^9}},ExpressionUUID->"81291ce3-bce5-48fc-b61e-\
84925aacf91a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"S", "=", 
    RowBox[{"Sbosontab", "[", 
     RowBox[{"[", "9", "]"}], "]"}]}], ";", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"DhP", "@@", "S"}], "-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"a", "[", "1", "]"}], 
                RowBox[{"f", "[", 
                 RowBox[{"w", ",", 
                  OverscriptBox["\[CapitalDelta]", "^"]}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"a", "[", "2", "]"}], 
                RowBox[{"f", "[", 
                 RowBox[{"w", ",", 
                  RowBox[{
                   OverscriptBox["\[CapitalDelta]", "^"], "+", "2"}]}], 
                 "]"}]}]}], ")"}], "/.", "UpliftedDimPSU"}], "/.", 
            RowBox[{"\[CapitalSigma]P", "@@", "S"}]}], ")"}]}], ")"}], 
        SuperscriptBox["w", 
         RowBox[{
          RowBox[{"-", 
           OverscriptBox["\[CapitalDelta]", "^"]}], "/", "2"}]]}], "/.", 
       RowBox[{"rhP", "@@", "S"}]}], ")"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[CapitalDelta]", "1"], "->", 
        RowBox[{
         RowBox[{"3", "/", "2"}], "+", 
         RowBox[{"RandomReal", "[", "]"}]}]}], ",", 
       RowBox[{
        SubscriptBox[
         OverscriptBox["\[CapitalDelta]", "^"], "2"], "->", 
        RowBox[{"RandomReal", "[", "]"}]}], ",", 
       RowBox[{
        SubscriptBox[
         OverscriptBox["\[CapitalDelta]", "^"], "3"], "->", 
        RowBox[{
         RowBox[{"RandomReal", "[", "]"}], "+", "2"}]}], ",", 
       RowBox[{"p", "->", "2"}], ",", 
       RowBox[{"q", "->", "4"}], ",", 
       RowBox[{"w", "->", 
        RowBox[{"2", "/", "3"}]}]}], "}"}]}], "/.", 
    RowBox[{
     OverscriptBox["\[CapitalDelta]", "^"], "->", " ", 
     RowBox[{"3", "+", 
      RowBox[{"RandomReal", "[", "]"}]}]}]}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.96488542892238*^9, 3.964885489919095*^9}, {
   3.964885673224462*^9, 3.96488576727596*^9}, 3.964887494710655*^9},
 CellLabel->
  "In[233]:=",ExpressionUUID->"2fba63c3-ee6c-48d6-951e-be727ca6691f"],

Cell[BoxData[
 RowBox[{"-", "2.4613765052124395`*^-10"}]], "Output",
 CellChangeTimes->{3.964887505399828*^9},
 CellLabel->
  "Out[233]=",ExpressionUUID->"8b693408-3f5c-42dc-8449-89462943d242"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["TSU", "Title",
 CellChangeTimes->{{3.964848522585478*^9, 
  3.9648485228680553`*^9}},ExpressionUUID->"a9217858-0a14-4660-9004-\
c9cd003c05e3"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"It", " ", "has", " ", "only", " ", "1", " ", "component", " ", 
   RowBox[{"{", "11", "}"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.964870232023485*^9, 
  3.964870244880622*^9}},ExpressionUUID->"77061e0a-079e-490b-b759-\
4ca2c9f45f9e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "2"}], ";", 
  RowBox[{"S", "=", 
   RowBox[{"{", "11", "}"}]}], ";", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"DhT", "@@", "S"}], "-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"a", "[", "1", "]"}], 
               RowBox[{"f", "[", 
                RowBox[{"w", ",", 
                 OverscriptBox["\[CapitalDelta]", "^"]}], "]"}]}], ")"}], "/.",
              "UpliftedDimTSU"}], "/.", 
            RowBox[{"\[CapitalSigma]T", "@@", "S"}]}], ")"}]}], ")"}], 
        SuperscriptBox["w", 
         RowBox[{
          RowBox[{"-", 
           OverscriptBox["\[CapitalDelta]", "^"]}], "/", "2"}]]}], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", "0", ",", "n"}], "}"}]}], "]"}], "]"}], "/.", 
    RowBox[{"rhT", "@@", "S"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"n", ",", "S"}], "]"}]}], "Input",
 CellChangeTimes->{{3.96484854678765*^9, 3.964848577546277*^9}, {
  3.964849018334227*^9, 3.964849018698619*^9}, {3.964849471023261*^9, 
  3.9648494946788397`*^9}, {3.9648875183500967`*^9, 3.964887552218397*^9}},
 CellLabel->
  "In[244]:=",ExpressionUUID->"4d5a79a8-d4ea-431b-8ede-95c62158f42f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.964848580540066*^9, 3.964848631851389*^9, 
  3.964848721530089*^9, 3.964849020090184*^9, 3.9648495034895563`*^9, 
  3.964870222081574*^9, 3.964871574315196*^9, 3.9648875540115013`*^9, 
  3.964887629243711*^9},
 CellLabel->
  "Out[244]=",ExpressionUUID->"9f4f1f93-6558-4506-91c5-ca6b544741e4"]
}, Open  ]]
}, Closed]]
},
WindowSize->{1512, 881},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"14.1 for Mac OS X ARM (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"8b64994d-48c4-4a10-8b19-bad0bb3550d1"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 219, 5, 96, "Title",ExpressionUUID->"f43ea625-61b5-4e9d-b89c-5197f593d9c0"],
Cell[798, 29, 460, 9, 49, "Input",ExpressionUUID->"f7a0f03a-255b-4483-aff8-272592254cc1"],
Cell[1261, 40, 3066, 86, 158, "Input",ExpressionUUID->"6b104a5b-9361-4363-a4da-ad08f98ca00d"],
Cell[4330, 128, 873, 25, 29, "Input",ExpressionUUID->"d5f01dc7-4a20-438a-a354-28394471d120"],
Cell[5206, 155, 528, 15, 29, "Input",ExpressionUUID->"bd7ee4be-f6a1-45f5-9b5f-2eeb4b31d636"],
Cell[5737, 172, 1448, 36, 42, "Input",ExpressionUUID->"4132ece7-81ae-48a9-9c7d-a3857df8ed6c"],
Cell[7188, 210, 903, 26, 49, "Input",ExpressionUUID->"f677f8c5-9964-423a-9630-dade9076fc16"]
}, Closed]],
Cell[CellGroupData[{
Cell[8128, 241, 148, 3, 70, "Title",ExpressionUUID->"ee4ee99e-de0f-4aed-a42c-668e74bc1dd9"],
Cell[8279, 246, 327, 6, 29, "Input",ExpressionUUID->"6ae2f215-146b-4249-b03d-bbc03ecd8b8b"],
Cell[CellGroupData[{
Cell[8631, 256, 2648, 59, 105, "Input",ExpressionUUID->"b18f2b65-8ef2-47f2-897e-aaca9711d702"],
Cell[11282, 317, 938, 16, 33, "Output",ExpressionUUID->"e2c668f0-fb99-489a-8d77-dc90620893c5"]
}, Open  ]],
Cell[12235, 336, 204, 5, 29, "Input",ExpressionUUID->"4c084e7e-191d-4f99-873c-d1eb38d8b6cf"],
Cell[CellGroupData[{
Cell[12464, 345, 2701, 63, 105, "Input",ExpressionUUID->"37befa03-8438-4ed6-8e88-baa41436fec8"],
Cell[15168, 410, 867, 16, 33, "Output",ExpressionUUID->"85097b07-ada6-40e9-9447-f917e9948abc"]
}, Open  ]],
Cell[16050, 429, 466, 11, 29, "Input",ExpressionUUID->"81291ce3-bce5-48fc-b61e-84925aacf91a"],
Cell[CellGroupData[{
Cell[16541, 444, 2297, 65, 98, "Input",ExpressionUUID->"2fba63c3-ee6c-48d6-951e-be727ca6691f"],
Cell[18841, 511, 193, 4, 33, "Output",ExpressionUUID->"8b693408-3f5c-42dc-8449-89462943d242"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[19083, 521, 148, 3, 70, "Title",ExpressionUUID->"a9217858-0a14-4660-9004-c9cd003c05e3"],
Cell[19234, 526, 279, 6, 29, "Input",ExpressionUUID->"77061e0a-079e-490b-b759-4ca2c9f45f9e"],
Cell[CellGroupData[{
Cell[19538, 536, 1420, 38, 56, "Input",ExpressionUUID->"4d5a79a8-d4ea-431b-8ede-95c62158f42f"],
Cell[20961, 576, 342, 6, 33, "Output",ExpressionUUID->"9f4f1f93-6558-4506-91c5-ca6b544741e4"]
}, Open  ]]
}, Closed]]
}
]
*)



==> anc/Bdd_checkFinal.txt <==
DhP[11] = 
  f[w, OverHat[\[CapitalDelta]]]*(Subscript[\[CapitalDelta], 
        1]*(2 - q + Subscript[\[CapitalDelta], 1]) + 
      w*(Subscript[OverHat[\[CapitalDelta]], 2] - 
          Subscript[OverHat[\[CapitalDelta]], 3])^2) + 
       2*
    w*((q - 2*(w + Subscript[\[CapitalDelta], 1]))*
       Derivative[1, 0][f][w, OverHat[\[CapitalDelta]]] - 
      2*(-1 + w)*w*
       Derivative[2, 0][f][w, OverHat[\[CapitalDelta]]]); 
DhP[22] = (-f[w, OverHat[\[CapitalDelta]]])*(Subscript[
       OverHat[\[CapitalDelta]], 2] - 
      Subscript[OverHat[\[CapitalDelta]], 3])*(Subscript[
       OverHat[\[CapitalDelta]], 2] + 
            
      w*(2 + Subscript[OverHat[\[CapitalDelta]], 2] - 
         Subscript[OverHat[\[CapitalDelta]], 3]) + 
      Subscript[OverHat[\[CapitalDelta]], 3]) - 
       4*
    w*((-1 + 
         w*(2 + Subscript[OverHat[\[CapitalDelta]], 2] - 
            Subscript[OverHat[\[CapitalDelta]], 3]) + 
         Subscript[OverHat[\[CapitalDelta]], 3])*
       Derivative[1, 0][f][w, OverHat[\[CapitalDelta]]] + 
            (-1 + w)*w*
       Derivative[2, 0][f][w, OverHat[\[CapitalDelta]]]); 
DhP[33] = (-f[w, OverHat[\[CapitalDelta]]])*(Subscript[
       OverHat[\[CapitalDelta]], 2] - 
      Subscript[OverHat[\[CapitalDelta]], 3])*(-2*w - 
      Subscript[OverHat[\[CapitalDelta]], 2] + 
      w*Subscript[OverHat[\[CapitalDelta]], 2] - 
            (1 + w)*Subscript[OverHat[\[CapitalDelta]], 3]) - 
   4*w*((-1 + Subscript[OverHat[\[CapitalDelta]], 2] + 
         w*(2 - Subscript[OverHat[\[CapitalDelta]], 2] + 
            Subscript[OverHat[\[CapitalDelta]], 3]))*
              
       Derivative[1, 0][f][w, OverHat[\[CapitalDelta]]] + (-1 + w)*w*
       Derivative[2, 0][f][w, OverHat[\[CapitalDelta]]]); 
DhP[1, 2] = 
  Sqrt[w]*(f[w, 
       OverHat[\[CapitalDelta]]]*(-Subscript[
          OverHat[\[CapitalDelta]], 2] + 
        Subscript[OverHat[\[CapitalDelta]], 3]) - 
     2*w*Derivative[1, 0][f][w, OverHat[\[CapitalDelta]]]); 
DhP[1, 3] = 
  Sqrt[w]*(f[w, 
       OverHat[\[CapitalDelta]]]*(Subscript[OverHat[\[CapitalDelta]], 
         2] - Subscript[OverHat[\[CapitalDelta]], 3]) - 
     2*w*Derivative[1, 0][f][w, OverHat[\[CapitalDelta]]]); 
DhP[2, 3] = (-f[w, OverHat[\[CapitalDelta]]])*(Subscript[
       OverHat[\[CapitalDelta]], 2] + 
      Subscript[OverHat[\[CapitalDelta]], 3]) + 
   2*w*Derivative[1, 0][f][w, OverHat[\[CapitalDelta]]]; 
DhP[11, 22] = (-f[w, OverHat[\[CapitalDelta]]])*(Subscript[
       OverHat[\[CapitalDelta]], 2] - 
      Subscript[OverHat[\[CapitalDelta]], 3])*(p^2*
       w*(2 + Subscript[OverHat[\[CapitalDelta]], 2] - 
         Subscript[OverHat[\[CapitalDelta]], 3]) + 
            
      p*w*(q - 
         2*(1 + Subscript[\[CapitalDelta], 1] + 
            Subscript[OverHat[\[CapitalDelta]], 2]))*(2 + 
         Subscript[OverHat[\[CapitalDelta]], 2] - 
         Subscript[OverHat[\[CapitalDelta]], 3]) + 
            
      w^2*(Subscript[OverHat[\[CapitalDelta]], 2] - 
         Subscript[OverHat[\[CapitalDelta]], 3])*(2 + 
         Subscript[OverHat[\[CapitalDelta]], 2] - 
         Subscript[OverHat[\[CapitalDelta]], 3])*
              (4 + Subscript[OverHat[\[CapitalDelta]], 2] - 
         Subscript[OverHat[\[CapitalDelta]], 3]) + 
      Subscript[\[CapitalDelta], 
        1]*(2 - q + 
         Subscript[\[CapitalDelta], 1])*(Subscript[
          OverHat[\[CapitalDelta]], 2] + 
         Subscript[OverHat[\[CapitalDelta]], 3]) + 
            
      w*(2 + Subscript[OverHat[\[CapitalDelta]], 2] - 
         Subscript[OverHat[\[CapitalDelta]], 
          3])*(Subscript[\[CapitalDelta], 1]^2 + 
         Subscript[OverHat[\[CapitalDelta]], 
           2]*(2 - 2*q + Subscript[OverHat[\[CapitalDelta]], 2]) + 
                 
         Subscript[\[CapitalDelta], 
           1]*(2 - q + 
            4*Subscript[OverHat[\[CapitalDelta]], 2]) - (-2 + 
            Subscript[OverHat[\[CapitalDelta]], 3])*
          Subscript[OverHat[\[CapitalDelta]], 3])) - 
       2*
    w*((q*(-4 + 2*Subscript[\[CapitalDelta], 1] + 
            Subscript[OverHat[\[CapitalDelta]], 2]^2 + 
            w*(4 + 2*p - 2*Subscript[\[CapitalDelta], 1] - 
               3*Subscript[OverHat[\[CapitalDelta]], 2] - 
               Subscript[OverHat[\[CapitalDelta]], 3])*
                        (2 + Subscript[OverHat[\[CapitalDelta]], 2] - 
               Subscript[OverHat[\[CapitalDelta]], 3]) - 
            2*(-2 + Subscript[\[CapitalDelta], 1])*
             Subscript[OverHat[\[CapitalDelta]], 3] - 
            Subscript[OverHat[\[CapitalDelta]], 3]^2) + 
                 
         2*(w^2*(-3 + Subscript[OverHat[\[CapitalDelta]], 2] - 
               Subscript[OverHat[\[CapitalDelta]], 3])*(2 + 
               Subscript[OverHat[\[CapitalDelta]], 2] - 
               Subscript[OverHat[\[CapitalDelta]], 3])*
                        (4 + Subscript[OverHat[\[CapitalDelta]], 2] - 
               Subscript[OverHat[\[CapitalDelta]], 3]) + 
            Subscript[\[CapitalDelta], 
              1]*(2 - Subscript[OverHat[\[CapitalDelta]], 2]^2 + 
               Subscript[\[CapitalDelta], 
                 1]*(-1 + Subscript[OverHat[\[CapitalDelta]], 3]) + 
                           (-2 + 
                  Subscript[OverHat[\[CapitalDelta]], 3])*
                Subscript[OverHat[\[CapitalDelta]], 3]) + 
            w*(2 + Subscript[OverHat[\[CapitalDelta]], 2] - 
               Subscript[OverHat[\[CapitalDelta]], 3])*
                        (8 + p^2 - 
               2*p*(1 + Subscript[\[CapitalDelta], 1] + 
                  Subscript[OverHat[\[CapitalDelta]], 2]) + 
               Subscript[\[CapitalDelta], 
                 1]*(-2 + Subscript[\[CapitalDelta], 1] + 
                  3*Subscript[OverHat[\[CapitalDelta]], 2]) + 
                           (Subscript[\[CapitalDelta], 1] + 
                  Subscript[OverHat[\[CapitalDelta]], 2])*
                Subscript[OverHat[\[CapitalDelta]], 3] - 
               Subscript[OverHat[\[CapitalDelta]], 3]^2)))*
       Derivative[1, 0][f][w, OverHat[\[CapitalDelta]]] + 
            
      2*w*((-16 + 10*Subscript[\[CapitalDelta], 1] - 
            Subscript[\[CapitalDelta], 1]^2 + 
            Subscript[OverHat[\[CapitalDelta]], 2]^2 - 
            18*w^2*(4 + Subscript[OverHat[\[CapitalDelta]], 2] - 
               Subscript[OverHat[\[CapitalDelta]], 3]) - 
                      
            4*(-2 + Subscript[\[CapitalDelta], 1])*
             Subscript[OverHat[\[CapitalDelta]], 3] - 
            Subscript[OverHat[\[CapitalDelta]], 3]^2 + 
                      
            q*(-6 + Subscript[\[CapitalDelta], 1] + 
               w*(8 + p - Subscript[\[CapitalDelta], 1] - 
                  2*Subscript[OverHat[\[CapitalDelta]], 3]) + 
               2*Subscript[OverHat[\[CapitalDelta]], 3]) + 
                      
            w*(80 + p^2 + 
               Subscript[\[CapitalDelta], 
                 1]^2 - (-14 + 
                  Subscript[OverHat[\[CapitalDelta]], 2])*
                Subscript[OverHat[\[CapitalDelta]], 2] - 
               2*p*(1 + Subscript[\[CapitalDelta], 1] + 
                  Subscript[OverHat[\[CapitalDelta]], 2]) + 
                           (-26 + 
                  Subscript[OverHat[\[CapitalDelta]], 3])*
                Subscript[OverHat[\[CapitalDelta]], 3] + 
               2*Subscript[\[CapitalDelta], 
                 1]*(-7 + 2*Subscript[OverHat[\[CapitalDelta]], 3])))*
          Derivative[2, 0][f][w, OverHat[\[CapitalDelta]]] - 
                 
         2*(-1 + w)*
          w*((-q + 
               2*(-5 + Subscript[\[CapitalDelta], 1] + 
                  w*(9 + Subscript[OverHat[\[CapitalDelta]], 2] - 
                    Subscript[OverHat[\[CapitalDelta]], 3]) + 
                  Subscript[OverHat[\[CapitalDelta]], 3]))*
                        
             Derivative[3, 0][f][w, OverHat[\[CapitalDelta]]] + 
            2*(-1 + w)*w*
             Derivative[4, 0][f][w, OverHat[\[CapitalDelta]]]))); 
DhP[11, 33] = (-f[w, OverHat[\[CapitalDelta]]])*(Subscript[
       OverHat[\[CapitalDelta]], 2] - 
      Subscript[OverHat[\[CapitalDelta]], 3])*(p^2*
       w*(-2 + Subscript[OverHat[\[CapitalDelta]], 2] - 
         Subscript[OverHat[\[CapitalDelta]], 3]) + 
            
      w^2*(-4 + Subscript[OverHat[\[CapitalDelta]], 2] - 
         Subscript[OverHat[\[CapitalDelta]], 3])*(-2 + 
         Subscript[OverHat[\[CapitalDelta]], 2] - 
         Subscript[OverHat[\[CapitalDelta]], 3])*
              (Subscript[OverHat[\[CapitalDelta]], 2] - 
         Subscript[OverHat[\[CapitalDelta]], 3]) + (-2 + q - 
         Subscript[\[CapitalDelta], 1])*
       Subscript[\[CapitalDelta], 
        1]*(Subscript[OverHat[\[CapitalDelta]], 2] + 
         Subscript[OverHat[\[CapitalDelta]], 3]) + 
            
      p*w*(-2 + Subscript[OverHat[\[CapitalDelta]], 2] - 
         Subscript[OverHat[\[CapitalDelta]], 3])*(q - 
         2*(1 + Subscript[\[CapitalDelta], 1] + 
            Subscript[OverHat[\[CapitalDelta]], 3])) + 
            
      w*(-2 + Subscript[OverHat[\[CapitalDelta]], 2] - 
         Subscript[OverHat[\[CapitalDelta]], 
          3])*(Subscript[\[CapitalDelta], 
           1]^2 - (-2 + Subscript[OverHat[\[CapitalDelta]], 2])*
          Subscript[OverHat[\[CapitalDelta]], 2] + 
                 
         Subscript[OverHat[\[CapitalDelta]], 
           3]*(2 - 2*q + Subscript[OverHat[\[CapitalDelta]], 3]) + 
         Subscript[\[CapitalDelta], 
           1]*(2 - q + 4*Subscript[OverHat[\[CapitalDelta]], 3]))) - 
       2*
    w*((q*(-(-2 + Subscript[OverHat[\[CapitalDelta]], 2])^2 - 
            2*Subscript[\[CapitalDelta], 
              1]*(-1 + Subscript[OverHat[\[CapitalDelta]], 2]) - 
            w*(4 + 2*p - 2*Subscript[\[CapitalDelta], 1] - 
               Subscript[OverHat[\[CapitalDelta]], 2] - 
                           
               3*Subscript[OverHat[\[CapitalDelta]], 3])*(-2 + 
               Subscript[OverHat[\[CapitalDelta]], 2] - 
               Subscript[OverHat[\[CapitalDelta]], 3]) + 
            Subscript[OverHat[\[CapitalDelta]], 3]^2) - 
                 
         2*(w^2*(-4 + Subscript[OverHat[\[CapitalDelta]], 2] - 
               Subscript[OverHat[\[CapitalDelta]], 3])*(-2 + 
               Subscript[OverHat[\[CapitalDelta]], 2] - 
               Subscript[OverHat[\[CapitalDelta]], 3])*
                        (3 + Subscript[OverHat[\[CapitalDelta]], 2] - 
               Subscript[OverHat[\[CapitalDelta]], 3]) + 
            Subscript[\[CapitalDelta], 
              1]*(-2 - 
               Subscript[\[CapitalDelta], 
                 1]*(-1 + Subscript[OverHat[\[CapitalDelta]], 2]) - 
                           (-2 + 
                  Subscript[OverHat[\[CapitalDelta]], 2])*
                Subscript[OverHat[\[CapitalDelta]], 2] + 
               Subscript[OverHat[\[CapitalDelta]], 3]^2) + 
            w*(-2 + Subscript[OverHat[\[CapitalDelta]], 2] - 
               Subscript[OverHat[\[CapitalDelta]], 3])*
                        (8 + p^2 + Subscript[\[CapitalDelta], 1]^2 - 
               2*p*(1 + Subscript[\[CapitalDelta], 1] + 
                  Subscript[OverHat[\[CapitalDelta]], 3]) + 
               Subscript[OverHat[\[CapitalDelta]], 
                 2]*(-Subscript[OverHat[\[CapitalDelta]], 2] + 
                                
                  Subscript[OverHat[\[CapitalDelta]], 3]) + 
               Subscript[\[CapitalDelta], 
                 1]*(-2 + Subscript[OverHat[\[CapitalDelta]], 2] + 
                  3*Subscript[OverHat[\[CapitalDelta]], 3]))))*
       Derivative[1, 0][f][w, OverHat[\[CapitalDelta]]] + 
            
      2*w*((-16 - (-10 + Subscript[\[CapitalDelta], 1])*
             Subscript[\[CapitalDelta], 1] + 
            8*Subscript[OverHat[\[CapitalDelta]], 2] - 
            4*Subscript[\[CapitalDelta], 1]*
             Subscript[OverHat[\[CapitalDelta]], 2] - 
            Subscript[OverHat[\[CapitalDelta]], 2]^2 + 
                      
            q*(-6 + Subscript[\[CapitalDelta], 1] + 
               w*(8 + p - Subscript[\[CapitalDelta], 1] - 
                  2*Subscript[OverHat[\[CapitalDelta]], 2]) + 
               2*Subscript[OverHat[\[CapitalDelta]], 2]) + 
                      
            18*w^2*(-4 + Subscript[OverHat[\[CapitalDelta]], 2] - 
               Subscript[OverHat[\[CapitalDelta]], 3]) + 
            Subscript[OverHat[\[CapitalDelta]], 3]^2 + 
                      
            w*(80 + p^2 + 
               Subscript[\[CapitalDelta], 
                 1]^2 + (-26 + 
                  Subscript[OverHat[\[CapitalDelta]], 2])*
                Subscript[OverHat[\[CapitalDelta]], 2] + 
               2*Subscript[\[CapitalDelta], 
                 1]*(-7 + 
                  2*Subscript[OverHat[\[CapitalDelta]], 2]) - 
                           (-14 + 
                  Subscript[OverHat[\[CapitalDelta]], 3])*
                Subscript[OverHat[\[CapitalDelta]], 3] - 
               2*p*(1 + Subscript[\[CapitalDelta], 1] + 
                  Subscript[OverHat[\[CapitalDelta]], 3])))*
          Derivative[2, 0][f][w, OverHat[\[CapitalDelta]]] - 
                 
         2*(-1 + w)*
          w*((-q + 
               2*(-5 + Subscript[\[CapitalDelta], 1] + 
                  Subscript[OverHat[\[CapitalDelta]], 2] + 
                  w*(9 - Subscript[OverHat[\[CapitalDelta]], 2] + 
                    Subscript[OverHat[\[CapitalDelta]], 3])))*
                        
             Derivative[3, 0][f][w, OverHat[\[CapitalDelta]]] + 
            2*(-1 + w)*w*
             Derivative[4, 0][f][w, OverHat[\[CapitalDelta]]]))); 
DhP[22, 33] = (-f[w, 
       OverHat[\[CapitalDelta]]])*(-((-1 + w^2)*
         Subscript[OverHat[\[CapitalDelta]], 2]^4) + 
      p^2*(Subscript[OverHat[\[CapitalDelta]], 2] + 
         Subscript[OverHat[\[CapitalDelta]], 3])*
              (2 + Subscript[OverHat[\[CapitalDelta]], 2] + 
         Subscript[OverHat[\[CapitalDelta]], 3]) - 
      2*p*(Subscript[OverHat[\[CapitalDelta]], 2] + 
         Subscript[OverHat[\[CapitalDelta]], 3])*
              (1 + Subscript[OverHat[\[CapitalDelta]], 2] + 
         Subscript[OverHat[\[CapitalDelta]], 3])*(2 + 
         Subscript[OverHat[\[CapitalDelta]], 2] + 
         Subscript[OverHat[\[CapitalDelta]], 3]) + 
            
      4*Subscript[OverHat[\[CapitalDelta]], 
         2]^3*(1 + (1 + w^2)*
          Subscript[OverHat[\[CapitalDelta]], 3]) + 
      Subscript[OverHat[\[CapitalDelta]], 2]^2*(4 + 
         6*Subscript[OverHat[\[CapitalDelta]], 
           3]*(2 + Subscript[OverHat[\[CapitalDelta]], 3]) + 
                 
         w^2*(4 - 6*Subscript[OverHat[\[CapitalDelta]], 3]^2)) + 
      Subscript[OverHat[\[CapitalDelta]], 
         3]^2*((2 + Subscript[OverHat[\[CapitalDelta]], 3])^2 - 
         w^2*(-4 + Subscript[OverHat[\[CapitalDelta]], 3]^2)) + 
            
      4*Subscript[OverHat[\[CapitalDelta]], 2]*
       Subscript[OverHat[\[CapitalDelta]], 
        3]*((1 + Subscript[OverHat[\[CapitalDelta]], 3])*(2 + 
            Subscript[OverHat[\[CapitalDelta]], 3]) + 
         w^2*(-2 + Subscript[OverHat[\[CapitalDelta]], 3]^2))) + 
       4*
    w*((-4*w^2*(-4 + (Subscript[OverHat[\[CapitalDelta]], 2] - 
               Subscript[OverHat[\[CapitalDelta]], 3])^2) - 
         w*(-2 + Subscript[OverHat[\[CapitalDelta]], 2] - 
            Subscript[OverHat[\[CapitalDelta]], 3])*
                   (2 + Subscript[OverHat[\[CapitalDelta]], 2] - 
            Subscript[OverHat[\[CapitalDelta]], 3])*(-2 + 
            Subscript[OverHat[\[CapitalDelta]], 2] + 
            Subscript[OverHat[\[CapitalDelta]], 3]) + 
                 (-2 + p - Subscript[OverHat[\[CapitalDelta]], 2] - 
            Subscript[OverHat[\[CapitalDelta]], 3])*(p - 
            Subscript[OverHat[\[CapitalDelta]], 2] - 
            Subscript[OverHat[\[CapitalDelta]], 3])*
                   (Subscript[OverHat[\[CapitalDelta]], 2] + 
            Subscript[OverHat[\[CapitalDelta]], 3]))*
       Derivative[1, 0][f][w, OverHat[\[CapitalDelta]]] + 
            
      w*((-p^2 - 
            8*(-1 + Subscript[OverHat[\[CapitalDelta]], 2] + 
               Subscript[OverHat[\[CapitalDelta]], 3]) + 
            2*p*(1 + Subscript[OverHat[\[CapitalDelta]], 2] + 
               Subscript[OverHat[\[CapitalDelta]], 3]) + 
                      
            2*w*(-28 + Subscript[OverHat[\[CapitalDelta]], 2]^2 - 
               w*(-28 + (Subscript[OverHat[\[CapitalDelta]], 2] - 
                    Subscript[OverHat[\[CapitalDelta]], 3])^2) - 
               2*Subscript[OverHat[\[CapitalDelta]], 2]*
                             (-3 + 
                  Subscript[OverHat[\[CapitalDelta]], 3]) + 
               Subscript[OverHat[\[CapitalDelta]], 
                 3]*(6 + Subscript[OverHat[\[CapitalDelta]], 3])))*
          Derivative[2, 0][f][w, OverHat[\[CapitalDelta]]] + 
                 
         4*(-1 + w)*
          w*((-4 + 8*w + Subscript[OverHat[\[CapitalDelta]], 2] + 
               Subscript[OverHat[\[CapitalDelta]], 3])*
             Derivative[3, 0][f][w, 
              OverHat[\[CapitalDelta]]] + (-1 + w)*w*
             Derivative[4, 0][f][w, OverHat[\[CapitalDelta]]]))); 
DhP[11, 2, 3] = 
  f[w, OverHat[\[CapitalDelta]]]*(w*(p + q - 
         Subscript[OverHat[\[CapitalDelta]], 2] - 
         Subscript[OverHat[\[CapitalDelta]], 
          3])*(Subscript[OverHat[\[CapitalDelta]], 2] - 
          Subscript[OverHat[\[CapitalDelta]], 3])^2 - 
            
      Subscript[\[CapitalDelta], 
         1]^2*(Subscript[OverHat[\[CapitalDelta]], 2] + 
         Subscript[OverHat[\[CapitalDelta]], 3]) + 
      Subscript[\[CapitalDelta], 
        1]*(-2*w*Subscript[OverHat[\[CapitalDelta]], 2]^2 + 
                 
         Subscript[OverHat[\[CapitalDelta]], 
           3]*(-2 + q - 2*w*Subscript[OverHat[\[CapitalDelta]], 3]) + 
         Subscript[OverHat[\[CapitalDelta]], 
           2]*(-2 + q + 
            4*w*Subscript[OverHat[\[CapitalDelta]], 3]))) - 
       2*
    w*((q*(-2 + 2*w + Subscript[\[CapitalDelta], 1] + 
            Subscript[OverHat[\[CapitalDelta]], 2] + 
            Subscript[OverHat[\[CapitalDelta]], 3]) + 
         w*(4 + 2*p - 4*Subscript[\[CapitalDelta], 1] - 
            Subscript[OverHat[\[CapitalDelta]], 2]^2 + 
                      
            2*Subscript[OverHat[\[CapitalDelta]], 
              2]*(-1 + Subscript[OverHat[\[CapitalDelta]], 3]) - 
            Subscript[OverHat[\[CapitalDelta]], 
              3]*(2 + Subscript[OverHat[\[CapitalDelta]], 3])) - 
                 
         Subscript[\[CapitalDelta], 
           1]*(Subscript[\[CapitalDelta], 1] + 
            2*(-1 + Subscript[OverHat[\[CapitalDelta]], 2] + 
               Subscript[OverHat[\[CapitalDelta]], 3])))*
       Derivative[1, 0][f][w, OverHat[\[CapitalDelta]]] + 
            
      2*w*((-4 + q*(-1 + w) + (6 + p)*w + 
            2*Subscript[\[CapitalDelta], 1] + 
            Subscript[OverHat[\[CapitalDelta]], 2] + 
            Subscript[OverHat[\[CapitalDelta]], 3] - 
                      
            w*(2*Subscript[\[CapitalDelta], 1] + 
               Subscript[OverHat[\[CapitalDelta]], 2] + 
               Subscript[OverHat[\[CapitalDelta]], 3]))*
          Derivative[2, 0][f][w, OverHat[\[CapitalDelta]]] + 
                 
         2*(-1 + w)*w*
          Derivative[3, 0][f][w, OverHat[\[CapitalDelta]]])); 
DhP[1, 22, 3] = 
  Sqrt[w]*((-f[w, OverHat[\[CapitalDelta]]])*(Subscript[
         OverHat[\[CapitalDelta]], 2] - 
        Subscript[OverHat[\[CapitalDelta]], 3])*
            (w*(Subscript[OverHat[\[CapitalDelta]], 2] - 
           Subscript[OverHat[\[CapitalDelta]], 3])*(2 + 
           Subscript[OverHat[\[CapitalDelta]], 2] - 
           Subscript[OverHat[\[CapitalDelta]], 3]) + 
               
        p*(Subscript[OverHat[\[CapitalDelta]], 2] + 
           Subscript[OverHat[\[CapitalDelta]], 3]) - (Subscript[
            OverHat[\[CapitalDelta]], 2] + 
           Subscript[OverHat[\[CapitalDelta]], 3])^2) + 
          
     2*w*((-2*(2 + Subscript[OverHat[\[CapitalDelta]], 2] - 
              Subscript[OverHat[\[CapitalDelta]], 3]) - 
           w*(-4 + Subscript[OverHat[\[CapitalDelta]], 2] - 
              Subscript[OverHat[\[CapitalDelta]], 3])*
                      (2 + Subscript[OverHat[\[CapitalDelta]], 2] - 
              Subscript[OverHat[\[CapitalDelta]], 3]) - 
           2*p*(-1 + 
              Subscript[OverHat[\[CapitalDelta]], 3]) + (Subscript[
               OverHat[\[CapitalDelta]], 2] + 
              Subscript[OverHat[\[CapitalDelta]], 3])^2)*
                 Derivative[1, 0][f][w, OverHat[\[CapitalDelta]]] + 
        2*w*((-6 + p - Subscript[OverHat[\[CapitalDelta]], 2] + 
              w*(8 + Subscript[OverHat[\[CapitalDelta]], 2] - 
                 Subscript[OverHat[\[CapitalDelta]], 3]) + 
                         Subscript[OverHat[\[CapitalDelta]], 3])*
            Derivative[2, 0][f][w, OverHat[\[CapitalDelta]]] + 
           2*(-1 + w)*w*
            Derivative[3, 0][f][w, OverHat[\[CapitalDelta]]]))); 
DhP[1, 2, 33] = 
  Sqrt[w]*(f[w, 
       OverHat[\[CapitalDelta]]]*(Subscript[OverHat[\[CapitalDelta]], 
         2] - Subscript[OverHat[\[CapitalDelta]], 3])*
            (w*(-2 + Subscript[OverHat[\[CapitalDelta]], 2] - 
           Subscript[OverHat[\[CapitalDelta]], 3])*(Subscript[
            OverHat[\[CapitalDelta]], 2] - 
           Subscript[OverHat[\[CapitalDelta]], 3]) + 
               
        p*(Subscript[OverHat[\[CapitalDelta]], 2] + 
           Subscript[OverHat[\[CapitalDelta]], 3]) - (Subscript[
            OverHat[\[CapitalDelta]], 2] + 
           Subscript[OverHat[\[CapitalDelta]], 3])^2) + 
          
     2*w*((-2*p*(-1 + Subscript[OverHat[\[CapitalDelta]], 2]) + 
           2*(-2 + Subscript[OverHat[\[CapitalDelta]], 2] - 
              Subscript[OverHat[\[CapitalDelta]], 3]) - 
                    
           w*(-2 + Subscript[OverHat[\[CapitalDelta]], 2] - 
              Subscript[OverHat[\[CapitalDelta]], 3])*(4 + 
              Subscript[OverHat[\[CapitalDelta]], 2] - 
              Subscript[OverHat[\[CapitalDelta]], 3]) + 
                    (Subscript[OverHat[\[CapitalDelta]], 2] + 
              Subscript[OverHat[\[CapitalDelta]], 3])^2)*
         Derivative[1, 0][f][w, OverHat[\[CapitalDelta]]] + 
               
        2*w*((-6 + p + 8*w + Subscript[OverHat[\[CapitalDelta]], 2] - 
              w*Subscript[OverHat[\[CapitalDelta]], 2] + (-1 + w)*
               Subscript[OverHat[\[CapitalDelta]], 3])*
            Derivative[2, 0][f][w, OverHat[\[CapitalDelta]]] + 
                    
           2*(-1 + w)*w*
            Derivative[3, 0][f][w, OverHat[\[CapitalDelta]]]))); 
DhP[11, 22, 33] = 
  f[w, OverHat[\[CapitalDelta]]]*(w^3*(-4 + 
         Subscript[OverHat[\[CapitalDelta]], 2] - 
         Subscript[OverHat[\[CapitalDelta]], 3])*(-2 + 
         Subscript[OverHat[\[CapitalDelta]], 2] - 
         Subscript[OverHat[\[CapitalDelta]], 3])*
              (Subscript[OverHat[\[CapitalDelta]], 2] - 
          Subscript[OverHat[\[CapitalDelta]], 3])^2*(2 + 
         Subscript[OverHat[\[CapitalDelta]], 2] - 
         Subscript[OverHat[\[CapitalDelta]], 3])*
              (4 + Subscript[OverHat[\[CapitalDelta]], 2] - 
         Subscript[OverHat[\[CapitalDelta]], 3]) + 
      2*p^3*w*(Subscript[OverHat[\[CapitalDelta]], 2] - 
          Subscript[OverHat[\[CapitalDelta]], 3])^2*
              (Subscript[OverHat[\[CapitalDelta]], 2] + 
         Subscript[OverHat[\[CapitalDelta]], 3]) + (-2 + q - 
         Subscript[\[CapitalDelta], 1])*
       Subscript[\[CapitalDelta], 
        1]*(Subscript[OverHat[\[CapitalDelta]], 2] + 
          Subscript[OverHat[\[CapitalDelta]], 3])^2*
              (2 + Subscript[OverHat[\[CapitalDelta]], 2] + 
          Subscript[OverHat[\[CapitalDelta]], 3])^2 - 
      w*(2 + Subscript[OverHat[\[CapitalDelta]], 2] + 
         Subscript[OverHat[\[CapitalDelta]], 3])*
              (2 - 2*q + 4*Subscript[\[CapitalDelta], 1] + 
         Subscript[OverHat[\[CapitalDelta]], 2] + 
         Subscript[OverHat[\[CapitalDelta]], 
          3])*(Subscript[OverHat[\[CapitalDelta]], 2]^2 - 
          Subscript[OverHat[\[CapitalDelta]], 3]^2)^2 + 
            
      w^2*(-4 + (Subscript[OverHat[\[CapitalDelta]], 2] - 
            Subscript[OverHat[\[CapitalDelta]], 3])^2)*(Subscript[
           OverHat[\[CapitalDelta]], 2] - 
          Subscript[OverHat[\[CapitalDelta]], 3])^2*
              (8 + Subscript[\[CapitalDelta], 1]^2 - 
         2*q*(Subscript[OverHat[\[CapitalDelta]], 2] + 
            Subscript[OverHat[\[CapitalDelta]], 3]) + 
         Subscript[\[CapitalDelta], 
           1]*(2 - q + 4*Subscript[OverHat[\[CapitalDelta]], 2] + 
                      4*Subscript[OverHat[\[CapitalDelta]], 3])) - 
      p^2*(Subscript[\[CapitalDelta], 
            1]^2*(Subscript[OverHat[\[CapitalDelta]], 2] + 
            Subscript[OverHat[\[CapitalDelta]], 3])*(2 + 
            Subscript[OverHat[\[CapitalDelta]], 2] + 
                      Subscript[OverHat[\[CapitalDelta]], 3]) + 
         Subscript[\[CapitalDelta], 
           1]*(Subscript[OverHat[\[CapitalDelta]], 2] + 
            Subscript[OverHat[\[CapitalDelta]], 3])*(4*
             w*(Subscript[OverHat[\[CapitalDelta]], 2] - 
                Subscript[OverHat[\[CapitalDelta]], 3])^2 + 
                      
            2*(2 + Subscript[OverHat[\[CapitalDelta]], 2] + 
               Subscript[OverHat[\[CapitalDelta]], 3]) - 
            q*(2 + Subscript[OverHat[\[CapitalDelta]], 2] + 
               Subscript[OverHat[\[CapitalDelta]], 3])) - 
                 
         w*(Subscript[OverHat[\[CapitalDelta]], 2] - 
             Subscript[OverHat[\[CapitalDelta]], 3])^2*(2*
             w*(-4 + (Subscript[OverHat[\[CapitalDelta]], 2] - 
                  Subscript[OverHat[\[CapitalDelta]], 3])^2) - 
                      (Subscript[OverHat[\[CapitalDelta]], 2] + 
               Subscript[OverHat[\[CapitalDelta]], 3])*(6 - 2*q + 
               5*Subscript[OverHat[\[CapitalDelta]], 2] + 
               5*Subscript[OverHat[\[CapitalDelta]], 3]))) + 
            
      2*p*(Subscript[\[CapitalDelta], 
            1]^2*(Subscript[OverHat[\[CapitalDelta]], 2] + 
            Subscript[OverHat[\[CapitalDelta]], 3])*(1 + 
            Subscript[OverHat[\[CapitalDelta]], 2] + 
            Subscript[OverHat[\[CapitalDelta]], 3])*
                   (2 + Subscript[OverHat[\[CapitalDelta]], 2] + 
            Subscript[OverHat[\[CapitalDelta]], 3]) + 
         Subscript[\[CapitalDelta], 1]*
                   (Subscript[OverHat[\[CapitalDelta]], 
              2]*(4 - q*(1 + 
                  Subscript[OverHat[\[CapitalDelta]], 2])*(2 + 
                  Subscript[OverHat[\[CapitalDelta]], 2]) + 
               2*Subscript[OverHat[\[CapitalDelta]], 2]*
                             (3 + 
                  Subscript[OverHat[\[CapitalDelta]], 2] + 
                  w*(4*w + 
                    2*Subscript[OverHat[\[CapitalDelta]], 
                    2] - (-2 + w)*
                    Subscript[OverHat[\[CapitalDelta]], 2]^2))) + 
                      (4 - 
               q*(2 + 3*
                   Subscript[OverHat[\[CapitalDelta]], 
                    2]*(2 + Subscript[OverHat[\[CapitalDelta]], 
                    2])) + 2*
                Subscript[OverHat[\[CapitalDelta]], 
                 2]*(-2*w*Subscript[OverHat[\[CapitalDelta]], 2] + 
                                
                  3*(2 + Subscript[OverHat[\[CapitalDelta]], 2]) + 
                  4*w^2*(-2 + 
                    Subscript[OverHat[\[CapitalDelta]], 2]^2)))*
             Subscript[OverHat[\[CapitalDelta]], 3] - 
                      (-6*(1 + 
                  Subscript[OverHat[\[CapitalDelta]], 2]) + 
               3*q*(1 + Subscript[OverHat[\[CapitalDelta]], 2]) + 
               4*w*(-2*w + 
                  Subscript[OverHat[\[CapitalDelta]], 2] + (2 + 3*w)*
                   Subscript[OverHat[\[CapitalDelta]], 2]^2))*
                        
             Subscript[OverHat[\[CapitalDelta]], 3]^2 + (2 - q + 
               4*w + 8*w^2*Subscript[OverHat[\[CapitalDelta]], 2])*
             Subscript[OverHat[\[CapitalDelta]], 3]^3 - 
            2*(-2 + w)*w*Subscript[OverHat[\[CapitalDelta]], 3]^4) - 
                 
         w*(Subscript[OverHat[\[CapitalDelta]], 2] - 
             Subscript[OverHat[\[CapitalDelta]], 
              3])^2*(w*(-4 + (Subscript[OverHat[\[CapitalDelta]], 
                   2] - Subscript[OverHat[\[CapitalDelta]], 3])^2)*
                        (2 - q + 
               Subscript[OverHat[\[CapitalDelta]], 2] + 
               Subscript[OverHat[\[CapitalDelta]], 3]) - (Subscript[
                OverHat[\[CapitalDelta]], 2] + 
               Subscript[OverHat[\[CapitalDelta]], 3])*
                        (-2*
                q*(1 + Subscript[OverHat[\[CapitalDelta]], 2] + 
                  Subscript[OverHat[\[CapitalDelta]], 3]) + (2 + 
                  Subscript[OverHat[\[CapitalDelta]], 2] + 
                  Subscript[OverHat[\[CapitalDelta]], 3])*
                             (1 + 
                  2*Subscript[OverHat[\[CapitalDelta]], 2] + 
                  2*Subscript[OverHat[\[CapitalDelta]], 3]))))) + 
       2*
    w*((-18*w^3*(-4 + Subscript[OverHat[\[CapitalDelta]], 2] - 
            Subscript[OverHat[\[CapitalDelta]], 3])*(-2 + 
            Subscript[OverHat[\[CapitalDelta]], 2] - 
            Subscript[OverHat[\[CapitalDelta]], 3])*
                   (2 + Subscript[OverHat[\[CapitalDelta]], 2] - 
            Subscript[OverHat[\[CapitalDelta]], 3])*(4 + 
            Subscript[OverHat[\[CapitalDelta]], 2] - 
            Subscript[OverHat[\[CapitalDelta]], 3]) - 
                 (-2 + p - Subscript[OverHat[\[CapitalDelta]], 2] - 
            Subscript[OverHat[\[CapitalDelta]], 3])*(p - 
            Subscript[OverHat[\[CapitalDelta]], 2] - 
            Subscript[OverHat[\[CapitalDelta]], 3])*
                   (Subscript[OverHat[\[CapitalDelta]], 2] + 
            Subscript[OverHat[\[CapitalDelta]], 3])*(-2*
             Subscript[\[CapitalDelta], 
              1]*(Subscript[\[CapitalDelta], 1] + 
               Subscript[OverHat[\[CapitalDelta]], 2] + 
               Subscript[OverHat[\[CapitalDelta]], 3]) + 
                      
            q*(-2 + 2*Subscript[\[CapitalDelta], 1] + 
               Subscript[OverHat[\[CapitalDelta]], 2] + 
               Subscript[OverHat[\[CapitalDelta]], 3])) - 
                 
         2*w*(-((2 + 
                 Subscript[OverHat[\[CapitalDelta]], 
                  2])*(-8*(4 + q) + 
                 4*(2 + q)*Subscript[\[CapitalDelta], 1] - 
                 4*Subscript[\[CapitalDelta], 1]^2 - 
                 4*(2 + q - Subscript[\[CapitalDelta], 1])*(-4 + 
                    Subscript[\[CapitalDelta], 1])*
                                
                  Subscript[OverHat[\[CapitalDelta]], 
                   2] + (-10 + 
                    q*(-8 + Subscript[\[CapitalDelta], 1]) - (-14 + 
                    Subscript[\[CapitalDelta], 1])*
                    Subscript[\[CapitalDelta], 1])*
                  Subscript[OverHat[\[CapitalDelta]], 2]^2 + 
                              
                 Subscript[OverHat[\[CapitalDelta]], 2]^3 + 
                 Subscript[OverHat[\[CapitalDelta]], 2]^4)) - (32 + 
               q*(24 - Subscript[\[CapitalDelta], 
                    1]*(-2 + 
                    Subscript[OverHat[\[CapitalDelta]], 2])^2 - 
                  16*Subscript[OverHat[\[CapitalDelta]], 2]) + 
                           
               Subscript[\[CapitalDelta], 
                  1]^2*(-2 + 
                   Subscript[OverHat[\[CapitalDelta]], 2])^2 + (-2 + 
                  Subscript[OverHat[\[CapitalDelta]], 2])*
                Subscript[OverHat[\[CapitalDelta]], 2]*
                             (20 + 
                  Subscript[OverHat[\[CapitalDelta]], 
                    2]*(6 + Subscript[OverHat[\[CapitalDelta]], 
                    2])) + 2*
                Subscript[\[CapitalDelta], 
                 1]*(-20 + 
                  Subscript[OverHat[\[CapitalDelta]], 
                    2]*(12 + Subscript[OverHat[\[CapitalDelta]], 2])))*
                        
             Subscript[OverHat[\[CapitalDelta]], 
              3] - (12 - (-2 + q)*
                Subscript[\[CapitalDelta], 
                 1]*(2 + Subscript[OverHat[\[CapitalDelta]], 2]) + 
               Subscript[\[CapitalDelta], 1]^2*(2 + 
                  Subscript[OverHat[\[CapitalDelta]], 2]) + 
                           
               2*Subscript[OverHat[\[CapitalDelta]], 
                 2]*(4 + Subscript[OverHat[\[CapitalDelta]], 2] - 
                  Subscript[OverHat[\[CapitalDelta]], 2]^2))*
             Subscript[OverHat[\[CapitalDelta]], 3]^2 + 
                      (8 - 
               q*(-8 + Subscript[\[CapitalDelta], 1]) + (-14 + 
                  Subscript[\[CapitalDelta], 1])*
                Subscript[\[CapitalDelta], 1] + 
               2*(-2 + Subscript[OverHat[\[CapitalDelta]], 2])*
                Subscript[OverHat[\[CapitalDelta]], 2])*
                        
             Subscript[OverHat[\[CapitalDelta]], 3]^3 - (3 + 
               Subscript[OverHat[\[CapitalDelta]], 2])*
             Subscript[OverHat[\[CapitalDelta]], 3]^4 - 
            Subscript[OverHat[\[CapitalDelta]], 3]^5 + 
                      
            p^3*(-4 + Subscript[OverHat[\[CapitalDelta]], 2]^2 - 
               2*Subscript[OverHat[\[CapitalDelta]], 
                 2]*(-1 + Subscript[OverHat[\[CapitalDelta]], 3]) + 
               Subscript[OverHat[\[CapitalDelta]], 
                 3]*(2 + Subscript[OverHat[\[CapitalDelta]], 3])) + 
                      
            p^2*((-Subscript[OverHat[\[CapitalDelta]], 2])*(2*
                   Subscript[\[CapitalDelta], 
                    1]*(2 + Subscript[OverHat[\[CapitalDelta]], 2]) + 
                  Subscript[OverHat[\[CapitalDelta]], 
                    2]*(9 + 2*
                    Subscript[OverHat[\[CapitalDelta]], 2])) + 
                           
               2*(-1 + Subscript[OverHat[\[CapitalDelta]], 2])*(2*
                   Subscript[\[CapitalDelta], 1] + 
                  Subscript[OverHat[\[CapitalDelta]], 2])*
                Subscript[OverHat[\[CapitalDelta]], 3] + 
                           (-9 - 2*Subscript[\[CapitalDelta], 1] + 
                  2*Subscript[OverHat[\[CapitalDelta]], 2])*
                Subscript[OverHat[\[CapitalDelta]], 3]^2 - 
               2*Subscript[OverHat[\[CapitalDelta]], 3]^3 + 
                           
               2*(8 + 4*Subscript[\[CapitalDelta], 1] + 
                  Subscript[OverHat[\[CapitalDelta]], 2] + 
                  Subscript[OverHat[\[CapitalDelta]], 3]) + 
               q*(-4 + Subscript[OverHat[\[CapitalDelta]], 2]^2 - 
                  2*Subscript[OverHat[\[CapitalDelta]], 2]*(-1 + 
                                    
                    Subscript[OverHat[\[CapitalDelta]], 3]) + 
                  Subscript[OverHat[\[CapitalDelta]], 
                    3]*(2 + Subscript[OverHat[\[CapitalDelta]], 
                    3]))) + 
                      
            p*(-2*(8 + 16*Subscript[\[CapitalDelta], 1] - 
                  3*(-2 + Subscript[OverHat[\[CapitalDelta]], 2])*
                   Subscript[OverHat[\[CapitalDelta]], 2] + 
                  6*Subscript[OverHat[\[CapitalDelta]], 3]) + 
                           
               2*(Subscript[OverHat[\[CapitalDelta]], 
                    2]^2*(Subscript[OverHat[\[CapitalDelta]], 
                    2]*(4 + Subscript[OverHat[\[CapitalDelta]], 2]) + 
                    Subscript[\[CapitalDelta], 
                    1]*(8 + Subscript[OverHat[\[CapitalDelta]], 2])) - 
                                
                  Subscript[OverHat[\[CapitalDelta]], 
                    2]*(2 + (-4 + Subscript[\[CapitalDelta], 1])*
                    Subscript[OverHat[\[CapitalDelta]], 2])*
                   Subscript[OverHat[\[CapitalDelta]], 3] + 
                                (3 - 
                    Subscript[\[CapitalDelta], 
                    1]*(-8 + 
                    Subscript[OverHat[\[CapitalDelta]], 2]) - 
                    2*(-2 + Subscript[OverHat[\[CapitalDelta]], 2])*
                    Subscript[OverHat[\[CapitalDelta]], 2])*
                   Subscript[OverHat[\[CapitalDelta]], 3]^2 + 
                                (4 + Subscript[\[CapitalDelta], 1])*
                   Subscript[OverHat[\[CapitalDelta]], 3]^3 + 
                  Subscript[OverHat[\[CapitalDelta]], 3]^4) - 
               q*(-16 + Subscript[OverHat[\[CapitalDelta]], 2]^3 - 
                  Subscript[OverHat[\[CapitalDelta]], 2]^2*(-8 + 
                                    
                    Subscript[OverHat[\[CapitalDelta]], 3]) - 
                  Subscript[OverHat[\[CapitalDelta]], 2]*
                   Subscript[OverHat[\[CapitalDelta]], 3]^2 + 
                  Subscript[OverHat[\[CapitalDelta]], 3]^2*(8 + 
                    Subscript[OverHat[\[CapitalDelta]], 3])))) - 
                 
         w^2*(-4 + (Subscript[OverHat[\[CapitalDelta]], 2] - 
               Subscript[OverHat[\[CapitalDelta]], 3])^2)*(16*p^2 + 
            16*p*(-2 + q - 2*Subscript[\[CapitalDelta], 1] - 
               Subscript[OverHat[\[CapitalDelta]], 2] - 
                           Subscript[OverHat[\[CapitalDelta]], 3]) - 
            q*(-16 + 8*Subscript[\[CapitalDelta], 1] + 
               Subscript[OverHat[\[CapitalDelta]], 2]^2 - 
               2*Subscript[OverHat[\[CapitalDelta]], 
                 2]*(-8 + Subscript[OverHat[\[CapitalDelta]], 3]) + 
                           
               Subscript[OverHat[\[CapitalDelta]], 
                 3]*(16 + Subscript[OverHat[\[CapitalDelta]], 3])) + 
            2*(4*Subscript[\[CapitalDelta], 1]^2 - 
               16*(-8 + Subscript[OverHat[\[CapitalDelta]], 2] + 
                  Subscript[OverHat[\[CapitalDelta]], 3]) + 
                           (Subscript[OverHat[\[CapitalDelta]], 2] - 
                   Subscript[OverHat[\[CapitalDelta]], 3])^2*(-6 + 
                  Subscript[OverHat[\[CapitalDelta]], 2] + 
                  Subscript[OverHat[\[CapitalDelta]], 3]) + 
                           
               Subscript[\[CapitalDelta], 
                 1]*(-8 + Subscript[OverHat[\[CapitalDelta]], 2]^2 - 
                  2*Subscript[OverHat[\[CapitalDelta]], 
                    2]*(-8 + 
                    Subscript[OverHat[\[CapitalDelta]], 3]) + 
                  Subscript[OverHat[\[CapitalDelta]], 3]*(16 + 
                                    
                    Subscript[OverHat[\[CapitalDelta]], 3])))))*
       Derivative[1, 0][f][w, OverHat[\[CapitalDelta]]] + 
            
      2*w*((5248*w^2 - 4032*w^3 + 
            368*w*Subscript[\[CapitalDelta], 1] - 
            400*w^2*Subscript[\[CapitalDelta], 1] + 
            8*Subscript[\[CapitalDelta], 1]^2 - 
            56*w*Subscript[\[CapitalDelta], 1]^2 + 
            56*w^2*Subscript[\[CapitalDelta], 1]^2 + 
                      480*w*Subscript[OverHat[\[CapitalDelta]], 2] - 
            512*w^2*Subscript[OverHat[\[CapitalDelta]], 2] + 
            48*Subscript[\[CapitalDelta], 1]*
             Subscript[OverHat[\[CapitalDelta]], 2] - 
                      
            248*w*Subscript[\[CapitalDelta], 1]*
             Subscript[OverHat[\[CapitalDelta]], 2] + 
            224*w^2*Subscript[\[CapitalDelta], 1]*
             Subscript[OverHat[\[CapitalDelta]], 2] - 
            8*Subscript[\[CapitalDelta], 1]^2*
             Subscript[OverHat[\[CapitalDelta]], 2] + 
                      
            12*w*Subscript[\[CapitalDelta], 1]^2*
             Subscript[OverHat[\[CapitalDelta]], 2] + 
            12*Subscript[OverHat[\[CapitalDelta]], 2]^2 + 
            68*w*Subscript[OverHat[\[CapitalDelta]], 2]^2 - 
            364*w^2*Subscript[OverHat[\[CapitalDelta]], 2]^2 + 
                      
            300*w^3*Subscript[OverHat[\[CapitalDelta]], 2]^2 - 
            8*Subscript[\[CapitalDelta], 1]*
             Subscript[OverHat[\[CapitalDelta]], 2]^2 - 
            12*w*Subscript[\[CapitalDelta], 1]*
             Subscript[OverHat[\[CapitalDelta]], 2]^2 + 
                      
            28*w^2*Subscript[\[CapitalDelta], 1]*
             Subscript[OverHat[\[CapitalDelta]], 2]^2 + 
            2*w*Subscript[\[CapitalDelta], 1]^2*
             Subscript[OverHat[\[CapitalDelta]], 2]^2 - 
            2*w^2*Subscript[\[CapitalDelta], 1]^2*
             Subscript[OverHat[\[CapitalDelta]], 2]^2 + 
                      4*Subscript[OverHat[\[CapitalDelta]], 2]^3 - 
            32*w*Subscript[OverHat[\[CapitalDelta]], 2]^3 + 
            32*w^2*Subscript[OverHat[\[CapitalDelta]], 2]^3 - 
            4*Subscript[\[CapitalDelta], 1]*
             Subscript[OverHat[\[CapitalDelta]], 2]^3 + 
                      
            12*w*Subscript[\[CapitalDelta], 1]*
             Subscript[OverHat[\[CapitalDelta]], 2]^3 - 
            8*w^2*Subscript[\[CapitalDelta], 1]*
             Subscript[OverHat[\[CapitalDelta]], 2]^3 - 
            Subscript[OverHat[\[CapitalDelta]], 2]^4 + 
            w*Subscript[OverHat[\[CapitalDelta]], 2]^4 + 
                      
            3*w^2*Subscript[OverHat[\[CapitalDelta]], 2]^4 - 
            3*w^3*Subscript[OverHat[\[CapitalDelta]], 2]^4 + 
            4*(120*w - 128*w^2 + 12*Subscript[\[CapitalDelta], 1] - 
               62*w*Subscript[\[CapitalDelta], 1] + 
               56*w^2*Subscript[\[CapitalDelta], 1] - 
                           2*Subscript[\[CapitalDelta], 1]^2 + 
               3*w*Subscript[\[CapitalDelta], 1]^2 + (6 - 
                  2*w*(27 + w*(-91 + 75*w)) - 
                  2*(2 + 7*(-1 + w)*w)*
                   Subscript[\[CapitalDelta], 1] + (-1 + w)*w*
                   Subscript[\[CapitalDelta], 1]^2)*
                             
                Subscript[OverHat[\[CapitalDelta]], 
                 2] + (3 - 
                  8*w^2 + (-3 + w + 2*w^2)*
                   Subscript[\[CapitalDelta], 1])*
                Subscript[OverHat[\[CapitalDelta]], 2]^2 + (-1 + 
                  w)*(1 + 3*w^2)*
                Subscript[OverHat[\[CapitalDelta]], 2]^3)*
                        Subscript[OverHat[\[CapitalDelta]], 3] - 
            2*(-6 + 4*Subscript[\[CapitalDelta], 1] + 
               w*(-34 + 2*(91 - 75*w)*w + 
                  2*(3 - 7*w)*
                   Subscript[\[CapitalDelta], 1] + (-1 + w)*
                   Subscript[\[CapitalDelta], 1]^2) - 
                           6*Subscript[OverHat[\[CapitalDelta]], 2] - 
               2*(-8*w^2 + (-3 + w + 2*w^2)*
                   Subscript[\[CapitalDelta], 1])*
                Subscript[OverHat[\[CapitalDelta]], 2] + 
               3*(-1 + w)*(-1 + 3*w^2)*
                Subscript[OverHat[\[CapitalDelta]], 2]^2)*
                        Subscript[OverHat[\[CapitalDelta]], 3]^2 + 
            4*(1 - Subscript[\[CapitalDelta], 1] - 
               Subscript[OverHat[\[CapitalDelta]], 2] + 
               w*(-8 + 3*Subscript[\[CapitalDelta], 1] + 
                  Subscript[OverHat[\[CapitalDelta]], 2] + 
                                
                  w*(8 - 2*Subscript[\[CapitalDelta], 1] + 
                    3*(-1 + w)*
                    Subscript[OverHat[\[CapitalDelta]], 2])))*
             Subscript[OverHat[\[CapitalDelta]], 3]^3 - (-1 + 
               w)*(-1 + 3*w^2)*
             Subscript[OverHat[\[CapitalDelta]], 3]^4 - 
                      
            2*p^3*w*(-6 + Subscript[OverHat[\[CapitalDelta]], 2] + 
               Subscript[OverHat[\[CapitalDelta]], 3]) - 
            16*(100*w + 3*Subscript[\[CapitalDelta], 1] + 
                           
               4*(-1 + Subscript[OverHat[\[CapitalDelta]], 2] + 
                  Subscript[OverHat[\[CapitalDelta]], 3])) + 
            p^2*(-8 + 6*Subscript[\[CapitalDelta], 1] - 
               Subscript[\[CapitalDelta], 1]^2 + 
               6*Subscript[OverHat[\[CapitalDelta]], 2] - 
                           
               4*Subscript[\[CapitalDelta], 1]*
                Subscript[OverHat[\[CapitalDelta]], 2] - 
               Subscript[OverHat[\[CapitalDelta]], 2]^2 - 
               4*w^2*(-28 + (Subscript[OverHat[\[CapitalDelta]], 2] - 
                    Subscript[OverHat[\[CapitalDelta]], 3])^2) - 
                           
               2*(-3 + 2*Subscript[\[CapitalDelta], 1] + 
                  Subscript[OverHat[\[CapitalDelta]], 2])*
                Subscript[OverHat[\[CapitalDelta]], 3] - 
               Subscript[OverHat[\[CapitalDelta]], 3]^2 + 
                           
               q*(Subscript[\[CapitalDelta], 1] - 
                  2*w*(-6 + Subscript[OverHat[\[CapitalDelta]], 2] + 
                    Subscript[OverHat[\[CapitalDelta]], 3]) + 
                  2*(-2 + Subscript[OverHat[\[CapitalDelta]], 2] + 
                    Subscript[OverHat[\[CapitalDelta]], 3])) + 
                           
               2*w*(-32 + 
                  3*Subscript[OverHat[\[CapitalDelta]], 2]^2 + 
                  3*(-3 + Subscript[OverHat[\[CapitalDelta]], 3])*
                   Subscript[OverHat[\[CapitalDelta]], 3] + 
                  2*Subscript[\[CapitalDelta], 
                    1]*(-6 + 
                    Subscript[OverHat[\[CapitalDelta]], 2] + 
                                    
                    Subscript[OverHat[\[CapitalDelta]], 3]) + 
                  Subscript[OverHat[\[CapitalDelta]], 
                    2]*(-9 + 
                    4*Subscript[OverHat[\[CapitalDelta]], 3]))) + 
                      
            2*p*(2*w^2*(-28 + (Subscript[OverHat[\[CapitalDelta]], 
                    2] - Subscript[OverHat[\[CapitalDelta]], 
                    3])^2)*(2 + 2*Subscript[\[CapitalDelta], 1] + 
                  Subscript[OverHat[\[CapitalDelta]], 2] + 
                  Subscript[OverHat[\[CapitalDelta]], 3]) + 
                           (1 + 
                  Subscript[OverHat[\[CapitalDelta]], 2] + 
                  Subscript[OverHat[\[CapitalDelta]], 
                   3])*(Subscript[\[CapitalDelta], 
                    1]^2 + (-4 + 
                    Subscript[OverHat[\[CapitalDelta]], 2] + 
                    Subscript[OverHat[\[CapitalDelta]], 3])*(-2 + 
                                    
                    Subscript[OverHat[\[CapitalDelta]], 2] + 
                    Subscript[OverHat[\[CapitalDelta]], 3]) + 
                  Subscript[\[CapitalDelta], 
                    1]*(-6 + 
                    4*Subscript[OverHat[\[CapitalDelta]], 2] + 
                    4*Subscript[OverHat[\[CapitalDelta]], 3])) + 
                           
               2*w*(20 - Subscript[OverHat[\[CapitalDelta]], 2]^3 - 
                  3*Subscript[OverHat[\[CapitalDelta]], 2]^2*(-1 + 
                    Subscript[OverHat[\[CapitalDelta]], 3]) + 
                  Subscript[\[CapitalDelta], 
                    1]*(40 - 
                    3*Subscript[OverHat[\[CapitalDelta]], 2]^2 - 
                                    
                    2*Subscript[OverHat[\[CapitalDelta]], 
                    2]*(-2 + 
                    Subscript[OverHat[\[CapitalDelta]], 3]) + (4 - 
                    3*Subscript[OverHat[\[CapitalDelta]], 3])*
                    Subscript[OverHat[\[CapitalDelta]], 3]) + 
                                
                  Subscript[OverHat[\[CapitalDelta]], 
                    2]*(11 + (8 - 
                    3*Subscript[OverHat[\[CapitalDelta]], 3])*
                    Subscript[OverHat[\[CapitalDelta]], 3]) + 
                  Subscript[OverHat[\[CapitalDelta]], 
                    3]*(11 - (-3 + 
                    Subscript[OverHat[\[CapitalDelta]], 3])*
                                     
                    Subscript[OverHat[\[CapitalDelta]], 3])) + 
               q*(-2*w^2*(-28 + (Subscript[OverHat[\[CapitalDelta]], 
                    2] - Subscript[OverHat[\[CapitalDelta]], 
                    3])^2) - (1 + 
                    Subscript[OverHat[\[CapitalDelta]], 2] + 
                                    
                    Subscript[OverHat[\[CapitalDelta]], 
                    3])*(Subscript[\[CapitalDelta], 1] + 
                    2*(-2 + Subscript[OverHat[\[CapitalDelta]], 2] + 
                    Subscript[OverHat[\[CapitalDelta]], 3])) + 
                  w*(-40 + 
                    3*Subscript[OverHat[\[CapitalDelta]], 2]^2 + 
                                    
                    2*Subscript[OverHat[\[CapitalDelta]], 
                    2]*(-2 + 
                    Subscript[OverHat[\[CapitalDelta]], 3]) + 
                    Subscript[OverHat[\[CapitalDelta]], 
                    3]*(-4 + 
                    3*Subscript[OverHat[\[CapitalDelta]], 3])))) + 
                      
            2*q*(-16*(-1 + Subscript[OverHat[\[CapitalDelta]], 2] + 
                  Subscript[OverHat[\[CapitalDelta]], 3]) + 
               4*Subscript[\[CapitalDelta], 
                 1]*(-1 + Subscript[OverHat[\[CapitalDelta]], 2] + 
                  Subscript[OverHat[\[CapitalDelta]], 3]) + 
                           (Subscript[OverHat[\[CapitalDelta]], 2] + 
                   Subscript[OverHat[\[CapitalDelta]], 3])^2*(2 + 
                  Subscript[OverHat[\[CapitalDelta]], 2] + 
                  Subscript[OverHat[\[CapitalDelta]], 3]) + 
                           
               w*(-120 + 
                  Subscript[OverHat[\[CapitalDelta]], 
                    2]*(68 + (4 - 
                    3*Subscript[OverHat[\[CapitalDelta]], 2])*
                    Subscript[OverHat[\[CapitalDelta]], 2]) + 
                  68*Subscript[OverHat[\[CapitalDelta]], 3] - 
                                
                  Subscript[OverHat[\[CapitalDelta]], 
                    2]*(16 + Subscript[OverHat[\[CapitalDelta]], 2])*
                   Subscript[OverHat[\[CapitalDelta]], 
                    3] - (-4 + 
                    Subscript[OverHat[\[CapitalDelta]], 2])*
                   Subscript[OverHat[\[CapitalDelta]], 3]^2 - 
                                
                  3*Subscript[OverHat[\[CapitalDelta]], 3]^3 - 
                  Subscript[\[CapitalDelta], 
                    1]*(-28 + 
                    Subscript[OverHat[\[CapitalDelta]], 2]^2 - 
                    2*Subscript[OverHat[\[CapitalDelta]], 
                    2]*(-3 + Subscript[OverHat[\[CapitalDelta]], 3]) + 
                                    
                    Subscript[OverHat[\[CapitalDelta]], 
                    3]*(6 + Subscript[OverHat[\[CapitalDelta]], 
                    3]))) + w^2*(Subscript[\[CapitalDelta], 
                    1]*(-28 + (Subscript[OverHat[\[CapitalDelta]], 
                    2] - Subscript[OverHat[\[CapitalDelta]], 
                    3])^2) + 
                                
                  2*(Subscript[OverHat[\[CapitalDelta]], 2]^3 - 
                    Subscript[OverHat[\[CapitalDelta]], 2]^2*(4 + 
                    Subscript[OverHat[\[CapitalDelta]], 3]) - 
                    Subscript[OverHat[\[CapitalDelta]], 
                    2]*(28 + (-8 + 
                    Subscript[OverHat[\[CapitalDelta]], 3])*
                                       
                    Subscript[OverHat[\[CapitalDelta]], 3]) + (-2 + 
                    Subscript[OverHat[\[CapitalDelta]], 
                    3])*(-32 + (-2 + 
                    Subscript[OverHat[\[CapitalDelta]], 3])*
                    Subscript[OverHat[\[CapitalDelta]], 3])))))*
                   Derivative[2, 0][f][w, OverHat[\[CapitalDelta]]] + 
         2*w*((2*p^3*w + 
               p^2*(q*(-1 + 2*w) + 
                  2*(-4 + 16*w^2 + Subscript[\[CapitalDelta], 1] + 
                    Subscript[OverHat[\[CapitalDelta]], 2] + 
                    Subscript[OverHat[\[CapitalDelta]], 3] - 
                                    
                    w*(9 + 2*Subscript[\[CapitalDelta], 1] + 
                    2*Subscript[OverHat[\[CapitalDelta]], 2] + 
                    2*Subscript[OverHat[\[CapitalDelta]], 3]))) + 
               2*(4*Subscript[\[CapitalDelta], 1]^2 + 
                  18*Subscript[\[CapitalDelta], 1]*
                   Subscript[OverHat[\[CapitalDelta]], 
                                    2] - 
                  Subscript[\[CapitalDelta], 1]^2*
                   Subscript[OverHat[\[CapitalDelta]], 2] + 
                  2*Subscript[OverHat[\[CapitalDelta]], 2]^2 + 
                  Subscript[OverHat[\[CapitalDelta]], 2]^3 + 
                                
                  30*w^3*(-44 + (Subscript[OverHat[\[CapitalDelta]], 
                    2] - Subscript[OverHat[\[CapitalDelta]], 
                    3])^2) + (-((-18 + Subscript[\[CapitalDelta], 1])*
                    Subscript[\[CapitalDelta], 1]) + 
                    Subscript[OverHat[\[CapitalDelta]], 2]*
                                     (4 + 
                    3*Subscript[OverHat[\[CapitalDelta]], 2]))*
                   Subscript[OverHat[\[CapitalDelta]], 
                    3] + (2 + 
                    3*Subscript[OverHat[\[CapitalDelta]], 2])*
                   Subscript[OverHat[\[CapitalDelta]], 3]^2 + 
                  Subscript[OverHat[\[CapitalDelta]], 3]^3 - 
                                
                  8*(-16 + 138*w + 6*Subscript[\[CapitalDelta], 1] + 
                    7*Subscript[OverHat[\[CapitalDelta]], 2] + 
                    7*Subscript[OverHat[\[CapitalDelta]], 3]) + 
                  2*w^2*(1136 + 4*Subscript[\[CapitalDelta], 1]^2 - 
                                    
                    76*Subscript[OverHat[\[CapitalDelta]], 2] - 
                    76*Subscript[OverHat[\[CapitalDelta]], 
                    3] + (Subscript[OverHat[\[CapitalDelta]], 2] - 
                    Subscript[OverHat[\[CapitalDelta]], 3])^2*(-24 + 
                    Subscript[OverHat[\[CapitalDelta]], 2] + 
                                      
                    Subscript[OverHat[\[CapitalDelta]], 3]) + 
                    Subscript[\[CapitalDelta], 
                    1]*(-68 + 
                    Subscript[OverHat[\[CapitalDelta]], 2]^2 - 
                    2*Subscript[OverHat[\[CapitalDelta]], 
                    2]*(-8 + Subscript[OverHat[\[CapitalDelta]], 3]) + 
                                      
                    Subscript[OverHat[\[CapitalDelta]], 
                    3]*(16 + 
                    Subscript[OverHat[\[CapitalDelta]], 3]))) + 
                  w*((16 - 3*Subscript[OverHat[\[CapitalDelta]], 2])*
                    Subscript[OverHat[\[CapitalDelta]], 2]^2 - 
                                    
                    Subscript[OverHat[\[CapitalDelta]], 
                    2]*(40 + Subscript[OverHat[\[CapitalDelta]], 2])*
                    Subscript[OverHat[\[CapitalDelta]], 
                    3] - (-16 + 
                    Subscript[OverHat[\[CapitalDelta]], 2])*
                    Subscript[OverHat[\[CapitalDelta]], 3]^2 - 
                                    
                    3*Subscript[OverHat[\[CapitalDelta]], 3]^3 + 
                    Subscript[\[CapitalDelta], 1]^2*(-12 + 
                    Subscript[OverHat[\[CapitalDelta]], 2] + 
                    Subscript[OverHat[\[CapitalDelta]], 3]) + 
                    200*(Subscript[OverHat[\[CapitalDelta]], 2] + 
                                      
                    Subscript[OverHat[\[CapitalDelta]], 3]) - 
                    2*Subscript[\[CapitalDelta], 
                    1]*(-88 + 
                    Subscript[OverHat[\[CapitalDelta]], 2]^2 + 
                    Subscript[OverHat[\[CapitalDelta]], 
                    2]*(25 - 
                    2*Subscript[OverHat[\[CapitalDelta]], 3]) + 
                                      
                    Subscript[OverHat[\[CapitalDelta]], 
                    3]*(25 + 
                    Subscript[OverHat[\[CapitalDelta]], 3]))) + 
                  q*(Subscript[\[CapitalDelta], 
                    1]*(-4 + Subscript[OverHat[\[CapitalDelta]], 2] + 
                    Subscript[OverHat[\[CapitalDelta]], 3]) - 
                                    
                    2*(-14 + 
                    5*Subscript[OverHat[\[CapitalDelta]], 2] + 
                    5*Subscript[OverHat[\[CapitalDelta]], 3]) - 
                    w^2*(-76 + 8*Subscript[\[CapitalDelta], 1] + 
                    Subscript[OverHat[\[CapitalDelta]], 2]^2 - 
                    2*Subscript[OverHat[\[CapitalDelta]], 2]*
                                       (-8 + 
                    Subscript[OverHat[\[CapitalDelta]], 3]) + 
                    Subscript[OverHat[\[CapitalDelta]], 
                    3]*(16 + 
                    Subscript[OverHat[\[CapitalDelta]], 3])) + 
                    w*(-100 + 
                    26*Subscript[OverHat[\[CapitalDelta]], 2] + 
                                      (Subscript[
                    OverHat[\[CapitalDelta]], 2] - 
                    Subscript[OverHat[\[CapitalDelta]], 3])^2 + 
                    26*Subscript[OverHat[\[CapitalDelta]], 3] - 
                    Subscript[\[CapitalDelta], 
                    1]*(-12 + Subscript[OverHat[\[CapitalDelta]], 2] + 
                                        
                    Subscript[OverHat[\[CapitalDelta]], 3])))) + 
               2*p*(q*(1 + 16*w^2 + 
                    Subscript[OverHat[\[CapitalDelta]], 2] + 
                    Subscript[OverHat[\[CapitalDelta]], 3] - 
                    w*(14 + Subscript[OverHat[\[CapitalDelta]], 2] + 
                                      
                    Subscript[OverHat[\[CapitalDelta]], 3])) + 
                  2*(-((1 + Subscript[OverHat[\[CapitalDelta]], 2] + 
                    Subscript[OverHat[\[CapitalDelta]], 3])*(-4 + 
                    Subscript[\[CapitalDelta], 1] + 
                    Subscript[OverHat[\[CapitalDelta]], 2] + 
                                       
                    Subscript[OverHat[\[CapitalDelta]], 3])) - 
                    8*w^2*(2 + 2*Subscript[\[CapitalDelta], 1] + 
                    Subscript[OverHat[\[CapitalDelta]], 2] + 
                    Subscript[OverHat[\[CapitalDelta]], 3]) + 
                                    
                    w*(7 + 2*Subscript[OverHat[\[CapitalDelta]], 2] + 
                    2*Subscript[OverHat[\[CapitalDelta]], 
                    3] + (Subscript[OverHat[\[CapitalDelta]], 2] + 
                    Subscript[OverHat[\[CapitalDelta]], 3])^2 + 
                    Subscript[\[CapitalDelta], 1]*
                                       (14 + 
                    Subscript[OverHat[\[CapitalDelta]], 2] + 
                    Subscript[OverHat[\[CapitalDelta]], 3])))))*
             Derivative[3, 0][f][w, OverHat[\[CapitalDelta]]] - 
                      
            2*(-1 + w)*
             w*((152 - 632*w + 552*w^2 - p^2*(1 + 2*w) - 
                  30*Subscript[\[CapitalDelta], 1] + 
                  46*w*Subscript[\[CapitalDelta], 1] + 
                  Subscript[\[CapitalDelta], 1]^2 - 
                  w*Subscript[\[CapitalDelta], 1]^2 - 
                                
                  32*Subscript[OverHat[\[CapitalDelta]], 2] + 
                  48*w*Subscript[OverHat[\[CapitalDelta]], 2] + 
                  4*Subscript[\[CapitalDelta], 1]*
                   Subscript[OverHat[\[CapitalDelta]], 2] - 
                  4*w*Subscript[\[CapitalDelta], 1]*
                   Subscript[OverHat[\[CapitalDelta]], 2] + 
                                
                  3*w*Subscript[OverHat[\[CapitalDelta]], 2]^2 - 
                  3*w^2*Subscript[OverHat[\[CapitalDelta]], 2]^2 + 
                  2*(2*(-8 + Subscript[\[CapitalDelta], 1]) + 
                    w*(24 - 2*Subscript[\[CapitalDelta], 1] + 
                                      
                    3*(-1 + w)*
                    Subscript[OverHat[\[CapitalDelta]], 2]))*
                   Subscript[OverHat[\[CapitalDelta]], 3] - 
                  3*(-1 + w)*w*
                   Subscript[OverHat[\[CapitalDelta]], 3]^2 + 
                  2*p*(1 + Subscript[OverHat[\[CapitalDelta]], 2] + 
                                    
                    Subscript[OverHat[\[CapitalDelta]], 3] + 
                    w*(2 - q + 2*Subscript[\[CapitalDelta], 1] + 
                    Subscript[OverHat[\[CapitalDelta]], 2] + 
                    Subscript[OverHat[\[CapitalDelta]], 3])) + 
                  q*(-Subscript[\[CapitalDelta], 1] - 
                                    
                    2*(-8 + Subscript[OverHat[\[CapitalDelta]], 2] + 
                    Subscript[OverHat[\[CapitalDelta]], 3]) + 
                    w*(Subscript[\[CapitalDelta], 1] + 
                    2*(-12 + Subscript[OverHat[\[CapitalDelta]], 2] + 
                    Subscript[OverHat[\[CapitalDelta]], 3]))))*
                             
                Derivative[4, 0][f][w, OverHat[\[CapitalDelta]]] + 
               2*(-1 + w)*
                w*((-q + 
                    2*(-12 + 21*w + Subscript[\[CapitalDelta], 1] + 
                    Subscript[OverHat[\[CapitalDelta]], 2] + 
                    Subscript[OverHat[\[CapitalDelta]], 3]))*
                                  
                   Derivative[5, 0][f][w, OverHat[\[CapitalDelta]]] + 
                  2*(-1 + w)*w*
                   Derivative[6, 0][f][w, 
                    OverHat[\[CapitalDelta]]]))))); 
DhT[11] = 
  f[w, OverHat[\[CapitalDelta]]]*((p - Subscript[\[CapitalDelta], 1])*
       Subscript[\[CapitalDelta], 1] + 
      w*(Subscript[OverHat[\[CapitalDelta]], 2] - 
          Subscript[OverHat[\[CapitalDelta]], 3])^2) - 
       2*
    w*((-2 + p + 2*w)*Derivative[1,0][f][w, OverHat[\[CapitalDelta]]] + 
      2*(-1 + w)*w*Derivative[2,0][f][w, OverHat[\[CapitalDelta]]]); 
rhP[11] = {a[
     1] -> (OverHat[\[CapitalDelta]] - 
       Subscript[\[CapitalDelta], 1])*(-2 + q + 
       OverHat[\[CapitalDelta]] - Subscript[\[CapitalDelta], 1]), 
       a[
     2] -> -(((p - OverHat[\[CapitalDelta]] - 
           Subscript[\[CapitalDelta], 1])*(-2 + p + q - 
           OverHat[\[CapitalDelta]] - 
           Subscript[\[CapitalDelta], 
            1])*(OverHat[\[CapitalDelta]]^2 - (Subscript[
               OverHat[\[CapitalDelta]], 2] - 
              Subscript[OverHat[\[CapitalDelta]], 3])^2))/
              ((p - 2*OverHat[\[CapitalDelta]])*(p - 
           2*(1 + OverHat[\[CapitalDelta]]))))}; 
rhP[22] = {a[
     1] -> -Subscript[OverHat[\[CapitalDelta]], 
        2]^2 + (OverHat[\[CapitalDelta]] - 
        Subscript[OverHat[\[CapitalDelta]], 3])^2, 
       a[
     2] -> -(((p - OverHat[\[CapitalDelta]] - 
           Subscript[OverHat[\[CapitalDelta]], 2] - 
           Subscript[OverHat[\[CapitalDelta]], 
            3])*(OverHat[\[CapitalDelta]] + 
           Subscript[OverHat[\[CapitalDelta]], 2] - 
           Subscript[OverHat[\[CapitalDelta]], 3])*
                 (2 + OverHat[\[CapitalDelta]] + 
           Subscript[OverHat[\[CapitalDelta]], 2] - 
           Subscript[OverHat[\[CapitalDelta]], 3])*(-2 + p - 
           OverHat[\[CapitalDelta]] - 
           Subscript[OverHat[\[CapitalDelta]], 2] + 
           Subscript[OverHat[\[CapitalDelta]], 3]))/
              ((p - 2*OverHat[\[CapitalDelta]])*(p - 
           2*(1 + OverHat[\[CapitalDelta]]))))}; 
rhP[33] = {a[
     1] -> (OverHat[\[CapitalDelta]] - 
        Subscript[OverHat[\[CapitalDelta]], 2])^2 - 
     Subscript[OverHat[\[CapitalDelta]], 3]^2, 
       a[
     2] -> -(((p - OverHat[\[CapitalDelta]] - 
           Subscript[OverHat[\[CapitalDelta]], 2] - 
           Subscript[OverHat[\[CapitalDelta]], 3])*(-2 + p - 
           OverHat[\[CapitalDelta]] + 
           Subscript[OverHat[\[CapitalDelta]], 2] - 
           Subscript[OverHat[\[CapitalDelta]], 3])*
                 (OverHat[\[CapitalDelta]] - 
           Subscript[OverHat[\[CapitalDelta]], 2] + 
           Subscript[OverHat[\[CapitalDelta]], 3])*(2 + 
           OverHat[\[CapitalDelta]] - 
           Subscript[OverHat[\[CapitalDelta]], 2] + 
           Subscript[OverHat[\[CapitalDelta]], 3]))/
              ((p - 2*OverHat[\[CapitalDelta]])*(p - 
           2*(1 + OverHat[\[CapitalDelta]]))))}; 
rhP[1, 2] = {a[1] -> -OverHat[\[CapitalDelta]] - 
     Subscript[OverHat[\[CapitalDelta]], 2] + 
     Subscript[OverHat[\[CapitalDelta]], 3]}; 
rhP[1, 3] = {a[1] -> -OverHat[\[CapitalDelta]] + 
     Subscript[OverHat[\[CapitalDelta]], 2] - 
     Subscript[OverHat[\[CapitalDelta]], 3]}; 
rhP[2, 3] = {a[1] -> 
    OverHat[\[CapitalDelta]] - 
     Subscript[OverHat[\[CapitalDelta]], 2] - 
     Subscript[OverHat[\[CapitalDelta]], 3], 
       a[
     2] -> ((OverHat[\[CapitalDelta]]^2 - (Subscript[
             OverHat[\[CapitalDelta]], 2] - 
            Subscript[OverHat[\[CapitalDelta]], 3])^2)*(-p + 
         OverHat[\[CapitalDelta]] + 
         Subscript[OverHat[\[CapitalDelta]], 2] + 
         Subscript[OverHat[\[CapitalDelta]], 3]))/
           ((p - 2*OverHat[\[CapitalDelta]])*(p - 
         2*(1 + OverHat[\[CapitalDelta]])))}; 
rhP[11, 22] = {a[
     1] -> (OverHat[\[CapitalDelta]] - 
       Subscript[\[CapitalDelta], 1])*(-2 + q + 
       OverHat[\[CapitalDelta]] - 
       Subscript[\[CapitalDelta], 
        1])*(-Subscript[OverHat[\[CapitalDelta]], 
          2]^2 + (OverHat[\[CapitalDelta]] - 
          Subscript[OverHat[\[CapitalDelta]], 3])^2), 
       a[
     2] -> -(((p - OverHat[\[CapitalDelta]] - 
           Subscript[\[CapitalDelta], 1])*(-2 + p + q - 
           OverHat[\[CapitalDelta]] - 
           Subscript[\[CapitalDelta], 1])*(p - 
           OverHat[\[CapitalDelta]] - 
           Subscript[OverHat[\[CapitalDelta]], 2] - 
           Subscript[OverHat[\[CapitalDelta]], 3])*
                 (OverHat[\[CapitalDelta]] + 
           Subscript[OverHat[\[CapitalDelta]], 2] - 
           Subscript[OverHat[\[CapitalDelta]], 3])*(2 + 
           OverHat[\[CapitalDelta]] + 
           Subscript[OverHat[\[CapitalDelta]], 2] - 
           Subscript[OverHat[\[CapitalDelta]], 3])*
                 (-2 + p - OverHat[\[CapitalDelta]] - 
           Subscript[OverHat[\[CapitalDelta]], 2] + 
           Subscript[OverHat[\[CapitalDelta]], 3]))/((p - 
           2*OverHat[\[CapitalDelta]])*(p - 
           2*(1 + OverHat[\[CapitalDelta]]))))}; 
rhP[11, 33] = {a[
     1] -> (OverHat[\[CapitalDelta]] - 
       Subscript[\[CapitalDelta], 1])*(-2 + q + 
       OverHat[\[CapitalDelta]] - 
       Subscript[\[CapitalDelta], 
        1])*((OverHat[\[CapitalDelta]] - 
          Subscript[OverHat[\[CapitalDelta]], 2])^2 - 
       Subscript[OverHat[\[CapitalDelta]], 3]^2), 
       a[
     2] -> -(((p - OverHat[\[CapitalDelta]] - 
           Subscript[\[CapitalDelta], 1])*(-2 + p + q - 
           OverHat[\[CapitalDelta]] - 
           Subscript[\[CapitalDelta], 1])*(p - 
           OverHat[\[CapitalDelta]] - 
           Subscript[OverHat[\[CapitalDelta]], 2] - 
           Subscript[OverHat[\[CapitalDelta]], 3])*
                 (-2 + p - OverHat[\[CapitalDelta]] + 
           Subscript[OverHat[\[CapitalDelta]], 2] - 
           Subscript[OverHat[\[CapitalDelta]], 
            3])*(OverHat[\[CapitalDelta]] - 
           Subscript[OverHat[\[CapitalDelta]], 2] + 
           Subscript[OverHat[\[CapitalDelta]], 3])*
                 (2 + OverHat[\[CapitalDelta]] - 
           Subscript[OverHat[\[CapitalDelta]], 2] + 
           Subscript[OverHat[\[CapitalDelta]], 3]))/((p - 
           2*OverHat[\[CapitalDelta]])*(p - 
           2*(1 + OverHat[\[CapitalDelta]]))))}; 
rhP[22, 33] = {a[
     1] -> -((p - OverHat[\[CapitalDelta]] - 
         Subscript[OverHat[\[CapitalDelta]], 2] - 
         Subscript[OverHat[\[CapitalDelta]], 3])*(-2 + 
         OverHat[\[CapitalDelta]] - 
         Subscript[OverHat[\[CapitalDelta]], 2] - 
         Subscript[OverHat[\[CapitalDelta]], 3])*
              (OverHat[\[CapitalDelta]] - 
         Subscript[OverHat[\[CapitalDelta]], 2] - 
         Subscript[OverHat[\[CapitalDelta]], 3])*(-2 + p + 
         OverHat[\[CapitalDelta]] - 
         Subscript[OverHat[\[CapitalDelta]], 2] - 
         Subscript[OverHat[\[CapitalDelta]], 3])), 
       a[
     2] -> ((-2 + p - OverHat[\[CapitalDelta]] - 
         Subscript[OverHat[\[CapitalDelta]], 2] - 
         Subscript[OverHat[\[CapitalDelta]], 3])*(p - 
         OverHat[\[CapitalDelta]] - 
         Subscript[OverHat[\[CapitalDelta]], 2] - 
         Subscript[OverHat[\[CapitalDelta]], 3])*
              (-2 + 2*p - OverHat[\[CapitalDelta]] - 
         Subscript[OverHat[\[CapitalDelta]], 2] - 
         Subscript[OverHat[\[CapitalDelta]], 
          3])*(OverHat[\[CapitalDelta]] - 
         Subscript[OverHat[\[CapitalDelta]], 2] - 
         Subscript[OverHat[\[CapitalDelta]], 3])*
              (OverHat[\[CapitalDelta]] + 
         Subscript[OverHat[\[CapitalDelta]], 2] - 
         Subscript[OverHat[\[CapitalDelta]], 
          3])*(OverHat[\[CapitalDelta]] - 
         Subscript[OverHat[\[CapitalDelta]], 2] + 
         Subscript[OverHat[\[CapitalDelta]], 3]))/
           ((p - 2*OverHat[\[CapitalDelta]])*(p - 
         2*(1 + OverHat[\[CapitalDelta]])))}; 
rhP[11, 2, 
   3] = {a[1] -> (OverHat[\[CapitalDelta]] - 
       Subscript[\[CapitalDelta], 1])*(-2 + q + 
       OverHat[\[CapitalDelta]] - 
       Subscript[\[CapitalDelta], 1])*(OverHat[\[CapitalDelta]] - 
       Subscript[OverHat[\[CapitalDelta]], 2] - 
       Subscript[OverHat[\[CapitalDelta]], 3]), 
       a[
     2] -> -(((p - OverHat[\[CapitalDelta]] - 
           Subscript[\[CapitalDelta], 1])*(-2 + p + q - 
           OverHat[\[CapitalDelta]] - 
           Subscript[\[CapitalDelta], 
            1])*(OverHat[\[CapitalDelta]]^2 - (Subscript[
               OverHat[\[CapitalDelta]], 2] - 
              Subscript[OverHat[\[CapitalDelta]], 3])^2)*
                 (p - OverHat[\[CapitalDelta]] - 
           Subscript[OverHat[\[CapitalDelta]], 2] - 
           Subscript[OverHat[\[CapitalDelta]], 3]))/((p - 
           2*OverHat[\[CapitalDelta]])*(p - 
           2*(1 + OverHat[\[CapitalDelta]]))))}; 
rhP[1, 22, 
   3] = {a[1] -> (Subscript[OverHat[\[CapitalDelta]], 
         2]^2 - (OverHat[\[CapitalDelta]] - 
          Subscript[OverHat[\[CapitalDelta]], 3])^2)*(-p + 
       OverHat[\[CapitalDelta]] + 
       Subscript[OverHat[\[CapitalDelta]], 2] + 
       Subscript[OverHat[\[CapitalDelta]], 3])}; 
rhP[1, 2, 
   33] = {a[
     1] -> (p - OverHat[\[CapitalDelta]] - 
       Subscript[OverHat[\[CapitalDelta]], 2] - 
       Subscript[OverHat[\[CapitalDelta]], 
        3])*((OverHat[\[CapitalDelta]] - 
          Subscript[OverHat[\[CapitalDelta]], 2])^2 - 
       Subscript[OverHat[\[CapitalDelta]], 3]^2)}; 
rhP[11, 22, 
   33] = {a[
     1] -> (OverHat[\[CapitalDelta]] - 
       Subscript[\[CapitalDelta], 1])*(-2 + q + 
       OverHat[\[CapitalDelta]] - 
       Subscript[\[CapitalDelta], 1])*(-2 + 
       OverHat[\[CapitalDelta]] - 
       Subscript[OverHat[\[CapitalDelta]], 2] - 
       Subscript[OverHat[\[CapitalDelta]], 3])*
           (OverHat[\[CapitalDelta]] - 
       Subscript[OverHat[\[CapitalDelta]], 2] - 
       Subscript[OverHat[\[CapitalDelta]], 3])*(-2 + p + 
       OverHat[\[CapitalDelta]] - 
       Subscript[OverHat[\[CapitalDelta]], 2] - 
       Subscript[OverHat[\[CapitalDelta]], 3])*
           (-p + OverHat[\[CapitalDelta]] + 
       Subscript[OverHat[\[CapitalDelta]], 2] + 
       Subscript[OverHat[\[CapitalDelta]], 3]), 
       a[
     2] -> ((p - OverHat[\[CapitalDelta]] - 
         Subscript[\[CapitalDelta], 1])*(-2 + p + q - 
         OverHat[\[CapitalDelta]] - 
         Subscript[\[CapitalDelta], 1])*(-2 + p - 
         OverHat[\[CapitalDelta]] - 
         Subscript[OverHat[\[CapitalDelta]], 2] - 
         Subscript[OverHat[\[CapitalDelta]], 3])*
              (p - OverHat[\[CapitalDelta]] - 
         Subscript[OverHat[\[CapitalDelta]], 2] - 
         Subscript[OverHat[\[CapitalDelta]], 3])*(-2 + 2*p - 
         OverHat[\[CapitalDelta]] - 
         Subscript[OverHat[\[CapitalDelta]], 2] - 
         Subscript[OverHat[\[CapitalDelta]], 3])*
              (OverHat[\[CapitalDelta]] - 
         Subscript[OverHat[\[CapitalDelta]], 2] - 
         Subscript[OverHat[\[CapitalDelta]], 
          3])*(OverHat[\[CapitalDelta]] + 
         Subscript[OverHat[\[CapitalDelta]], 2] - 
         Subscript[OverHat[\[CapitalDelta]], 3])*
              (OverHat[\[CapitalDelta]] - 
         Subscript[OverHat[\[CapitalDelta]], 2] + 
         Subscript[OverHat[\[CapitalDelta]], 3]))/((p - 
         2*OverHat[\[CapitalDelta]])*(p - 
         2*(1 + OverHat[\[CapitalDelta]])))}; 
rhT[11] = {a[
     1] -> (OverHat[\[CapitalDelta]] - 
       Subscript[\[CapitalDelta], 1])*(-p + 
       OverHat[\[CapitalDelta]] + Subscript[\[CapitalDelta], 1])}; 
\[CapitalSigma]P[11] = {}; 
\[CapitalSigma]P[
   22] = {Subscript[OverHat[\[CapitalDelta]], 2] -> 
    2 + Subscript[OverHat[\[CapitalDelta]], 2]}; 
\[CapitalSigma]P[
   33] = {Subscript[OverHat[\[CapitalDelta]], 3] -> 
    2 + Subscript[OverHat[\[CapitalDelta]], 3]}; 
\[CapitalSigma]P[1, 
   2] = {Subscript[OverHat[\[CapitalDelta]], 2] -> 
    1 + Subscript[OverHat[\[CapitalDelta]], 2]}; 
\[CapitalSigma]P[1, 
   3] = {Subscript[OverHat[\[CapitalDelta]], 3] -> 
    1 + Subscript[OverHat[\[CapitalDelta]], 3]}; 
\[CapitalSigma]P[2, 
   3] = {Subscript[OverHat[\[CapitalDelta]], 2] -> 
    1 + Subscript[OverHat[\[CapitalDelta]], 2], 
   Subscript[OverHat[\[CapitalDelta]], 3] -> 
    1 + Subscript[OverHat[\[CapitalDelta]], 3]}; 
\[CapitalSigma]P[11, 
   22] = {Subscript[OverHat[\[CapitalDelta]], 2] -> 
    2 + Subscript[OverHat[\[CapitalDelta]], 2]}; 
\[CapitalSigma]P[11, 
   33] = {Subscript[OverHat[\[CapitalDelta]], 3] -> 
    2 + Subscript[OverHat[\[CapitalDelta]], 3]}; 
\[CapitalSigma]P[22, 
   33] = {Subscript[OverHat[\[CapitalDelta]], 2] -> 
    2 + Subscript[OverHat[\[CapitalDelta]], 2], 
   Subscript[OverHat[\[CapitalDelta]], 3] -> 
    2 + Subscript[OverHat[\[CapitalDelta]], 3]}; 
\[CapitalSigma]P[11, 2, 
   3] = {Subscript[OverHat[\[CapitalDelta]], 2] -> 
    1 + Subscript[OverHat[\[CapitalDelta]], 2], 
   Subscript[OverHat[\[CapitalDelta]], 3] -> 
    1 + Subscript[OverHat[\[CapitalDelta]], 3]}; 
\[CapitalSigma]P[1, 22, 
   3] = {Subscript[OverHat[\[CapitalDelta]], 2] -> 
    2 + Subscript[OverHat[\[CapitalDelta]], 2], 
   Subscript[OverHat[\[CapitalDelta]], 3] -> 
    1 + Subscript[OverHat[\[CapitalDelta]], 3]}; 
\[CapitalSigma]P[1, 2, 
   33] = {Subscript[OverHat[\[CapitalDelta]], 2] -> 
    1 + Subscript[OverHat[\[CapitalDelta]], 2], 
   Subscript[OverHat[\[CapitalDelta]], 3] -> 
    2 + Subscript[OverHat[\[CapitalDelta]], 3]}; 
\[CapitalSigma]P[11, 22, 
   33] = {Subscript[OverHat[\[CapitalDelta]], 2] -> 
    2 + Subscript[OverHat[\[CapitalDelta]], 2], 
   Subscript[OverHat[\[CapitalDelta]], 3] -> 
    2 + Subscript[OverHat[\[CapitalDelta]], 3]}; 
\[CapitalSigma]T[11] = {}; 
